The exact solution of Bellman's lost-in-a-forest problem for the golden gnomon

We solve Bellman's lost-in-a-forest problem for the golden gnomon $G$, the isosceles triangle with equal sides $1$ and apex angle $108^\circ$: the shortest curve guaranteed to reach the boundary of $G$ from an unknown starting position and heading is a symmetric seven-piece path of segments, circular shoulders, and tangents, of exactly determined length $C=1.282676025459\ldots$. To our knowledge, this is the first proved exact optimum for an isosceles triangle whose base angle is below $45^\circ$. The curve's parameters come from one isolated quartic root, and $C$ is transcendental. Equivalently, $C^{-1}G$ is the smallest homothetic golden-gnomon cover of all unit arcs. The proof introduces a balanced support calibration: one weighted family of escape inequalities, built on the linear relation among the triangle's three normals, exactly saturated by the candidate, through eighteen exact support windows, and confronting every shorter competitor at once. Aggregation along the normal fan compresses the calibration to a finite zero-sum family of supported vectors; summation by parts then bounds its total by path length whenever the running suffix balance, the ledger, stays in the unit disk. A local two-gap surgery and cyclic bitonicity force a shortest hypothetical counterexample into exactly the temporal order the ledger tolerates. Lean 4 verifies the two finite algebraic certificate families and the reusable discrete ledger identities and bounds.

==> anc/CERTIFICATES.md <==
# Certificate map

The paper separates ordinary mathematical arguments from two finite
inputs. Their formal sources are:

| Paper input | Lean source |
| --- | --- |
| Exact constants; quintic sign/derivative isolation and deflation to the unique quartic root; denominator positivity; and reconstruction of the three calibration equations | `Constants.lean`, `Parameters.lean`, `CalibrationExistence.lean`, `CalibrationCertificate.lean` |
| Curve geometry, contact-system determinant, normal-fan signs, exact piece-length formulas, and certified plotting coordinates | `Construction.lean`, `GeometryCertificate.lean`, `NormalFan.lean`, `CurveSpecification.lean` |
| Finite balanced-chunk and Abel-summation calibration machinery, normal-cone aggregation in its finite form, and the support/escape equivalence for finite polygonal point families | `DiscreteCalibration.lean`, `EscapeCalibration.lean`, `EscapeCriterion.lean` |
| Metric core of the standardization surgeries: the strictly shortening uncrossing step and the vertex-deletion step | `Standardization.lean` |
| Combinatorial core of endpoint peeling: the first segment of a simple Hamiltonian path on a convex point set is a hull edge (granting the interleaving criterion) | `ConvexOrder.lean` |
| Unit-disk ledger: symbolic circle, junction, reflection, radial-derivative, and exact interior-state formulas; coarse scalar bounds for strict interiority and the side-sector mass; strict angular separation of the folded fan | `Bounds.lean`, `NormalFan.lean`, `Ledger.lean` |
| Eighteen support windows: the certified fan order, strict endpoint margins, exact contacts, and antipode exclusions used by the attainment proof (the support-fan identification assembling them into the candidate's escape is prose in the paper) | `EscapeWindows.lean` |
| Metric core of the local two-gap estimate (reflected-chord doubled-angle identity, the wedge bound `θ < π/4`, `h ≤ d`, and the reflection estimate) and anchored-sweep algebra | `LocalArch.lean`, `AnchoredSweep.lean` |
| Independent redundant check of the fourteen outer-tetral orders now covered by the paper's rational support estimate | `OuterTetral.lean` |
| Printed and build-enforced axiom dependencies of the exported certificate theorems | `AxiomAudit.lean` |
| Exact rational interval infrastructure | `Certificate/RationalBall.lean` |

All paths in the table are relative to
`certificates/lean/BellmanForest/Gnomon/`, except
`Certificate/RationalBall.lean`.

`certificates/lean/BellmanForest.lean` imports the full development, so
`lake build` checks the complete formal dependency closure and runs the
printed axiom audit. The prose
arguments that remain outside Lean are explicitly listed in the paper's
final subsection, “What is verified, and how.”

The Python directory contains four independent audits:

1. `verify_calibration.py` regenerates the lower and upper endpoint ledgers.
2. `verify_escape_windows.py` regenerates all eighteen support windows.
3. `verify_rational_supports.py` exactly re-expands the eight rational
   supported sums printed in the human proof.
4. `verify_outer_tetrals.py` redundantly checks the fourteen fixed interval
   certificates without invoking an optimizer.


==> anc/README.txt <==
Ancillary files for "The exact solution of Bellman's lost-in-a-forest
problem for the golden gnomon" by Alexander Temerev and Alessio Doria.

Contents:

- certificates/lean/    The formal Lean 4 development verifying the two
                        finite certificate families and the reusable
                        discrete lemmas used by the paper.  Toolchain and
                        Mathlib revisions are pinned (lean-toolchain,
                        lake-manifest.json); `lake build` checks the full
                        dependency closure and runs the axiom audit, which
                        fails the build if any exported certificate theorem
                        depends on an axiom outside propext,
                        Classical.choice, Quot.sound.
- certificates/python/  Independent transcription audits (Python 3.11+):
                        verify_calibration.py, verify_escape_windows.py,
                        verify_rational_supports.py, verify_outer_tetrals.py.
- CERTIFICATES.md       Map from the paper's finite inputs to the formal
                        files that verify them.

The maintained repository, including build instructions, is
https://github.com/atemerev/gnomon


==> anc/certificates/lean/BellmanForest.lean <==
import BellmanForest.Gnomon.Constants
import BellmanForest.Gnomon.Parameters
import BellmanForest.Gnomon.Construction
import BellmanForest.Gnomon.CalibrationExistence
import BellmanForest.Gnomon.CalibrationCertificate
import BellmanForest.Gnomon.GeometryCertificate
import BellmanForest.Gnomon.CurveSpecification
import BellmanForest.Gnomon.ConvexOrder
import BellmanForest.Gnomon.Standardization
import BellmanForest.Gnomon.LocalArch
import BellmanForest.Gnomon.AnchoredSweep
import BellmanForest.Gnomon.DiscreteCalibration
import BellmanForest.Gnomon.EscapeCalibration
import BellmanForest.Gnomon.EscapeCriterion
import BellmanForest.Gnomon.Ledger
import BellmanForest.Gnomon.EscapeWindows
import BellmanForest.Gnomon.OuterTetral
import BellmanForest.Gnomon.AxiomAudit


==> anc/certificates/lean/BellmanForest/Certificate/RationalBall.lean <==
import Mathlib

/-!
# Kernel-checked rational ball arithmetic

`RationalBall` is deliberately small: a rational centre and a nonnegative
rational radius, interpreted as a closed real ball.  The operations below
are exact rational computations, while the accompanying theorems prove
once and for all that they enclose the corresponding real operations.
-/

namespace BellmanForest.Certificate

structure RationalBall where
  center : ℚ
  radius : ℚ
  radius_nonneg : 0 ≤ radius

namespace RationalBall

def Contains (B : RationalBall) (x : ℝ) : Prop :=
  |x - B.center| ≤ B.radius

def pure (q : ℚ) : RationalBall :=
  ⟨q, 0, by norm_num⟩

def neg (A : RationalBall) : RationalBall :=
  ⟨-A.center, A.radius, A.radius_nonneg⟩

def add (A B : RationalBall) : RationalBall :=
  ⟨A.center + B.center, A.radius + B.radius,
    add_nonneg A.radius_nonneg B.radius_nonneg⟩

def sub (A B : RationalBall) : RationalBall := add A (neg B)

def mul (A B : RationalBall) : RationalBall :=
  ⟨A.center * B.center,
    |A.center| * B.radius + |B.center| * A.radius +
      A.radius * B.radius,
    add_nonneg
      (add_nonneg
        (mul_nonneg (abs_nonneg _) B.radius_nonneg)
        (mul_nonneg (abs_nonneg _) A.radius_nonneg))
      (mul_nonneg A.radius_nonneg B.radius_nonneg)⟩

def inv (A : RationalBall) (hsafe : A.radius < |A.center|) :
    RationalBall :=
  ⟨A.center⁻¹,
    A.radius / (|A.center| * (|A.center| - A.radius)),
    div_nonneg A.radius_nonneg <|
      mul_nonneg (abs_nonneg _) (sub_nonneg.mpr hsafe.le)⟩

def div (A B : RationalBall) (hsafe : B.radius < |B.center|) :
    RationalBall :=
  A.mul (B.inv hsafe)

def pow (A : RationalBall) : ℕ → RationalBall
  | 0 => pure 1
  | n + 1 => mul (pow A n) A

theorem contains_pure (q : ℚ) : (pure q).Contains q := by
  simp [Contains, pure]

theorem contains_neg {A : RationalBall} {x : ℝ}
    (hx : A.Contains x) : A.neg.Contains (-x) := by
  change |x - (A.center : ℝ)| ≤ A.radius at hx
  change |-x - ((-A.center : ℚ) : ℝ)| ≤ A.radius
  norm_num
  rw [show -x + (A.center : ℝ) = -(x - A.center) by ring, abs_neg]
  exact hx

theorem contains_add {A B : RationalBall} {x y : ℝ}
    (hx : A.Contains x) (hy : B.Contains y) :
    (A.add B).Contains (x + y) := by
  change |x - (A.center : ℝ)| ≤ A.radius at hx
  change |y - (B.center : ℝ)| ≤ B.radius at hy
  change
    |x + y - ((A.center + B.center : ℚ) : ℝ)| ≤
      ((A.radius + B.radius : ℚ) : ℝ)
  push_cast at hx hy ⊢
  calc
    |x + y - (↑A.center + ↑B.center)| =
        |(x - A.center) + (y - B.center)| := by
          congr 1
          ring
    _ ≤ |x - A.center| + |y - B.center| := abs_add_le _ _
    _ ≤ A.radius + B.radius := add_le_add hx hy

theorem contains_sub {A B : RationalBall} {x y : ℝ}
    (hx : A.Contains x) (hy : B.Contains y) :
    (A.sub B).Contains (x - y) := by
  simpa [sub_eq_add_neg, sub] using contains_add hx (contains_neg hy)

theorem contains_mul {A B : RationalBall} {x y : ℝ}
    (hx : A.Contains x) (hy : B.Contains y) :
    (A.mul B).Contains (x * y) := by
  change |x - (A.center : ℝ)| ≤ A.radius at hx
  change |y - (B.center : ℝ)| ≤ B.radius at hy
  change
    |x * y - ((A.center * B.center : ℚ) : ℝ)| ≤
      ((|A.center| * B.radius + |B.center| * A.radius +
        A.radius * B.radius : ℚ) : ℝ)
  push_cast at hx hy ⊢
  have hAx : 0 ≤ |x - A.center| := abs_nonneg _
  have hBy : 0 ≤ |y - B.center| := abs_nonneg _
  have hrA : (0 : ℝ) ≤ A.radius := by exact_mod_cast A.radius_nonneg
  have hrB : (0 : ℝ) ≤ B.radius := by exact_mod_cast B.radius_nonneg
  have h₁ :
      |(A.center : ℝ)| * |y - B.center| ≤
        |(A.center : ℝ)| * B.radius :=
    mul_le_mul_of_nonneg_left hy (abs_nonneg _)
  have h₂ :
      |(B.center : ℝ)| * |x - A.center| ≤
        |(B.center : ℝ)| * A.radius :=
    mul_le_mul_of_nonneg_left hx (abs_nonneg _)
  have h₃ :
      |x - A.center| * |y - B.center| ≤
        (A.radius : ℝ) * B.radius :=
    mul_le_mul hx hy hBy hrA
  calc
    |x * y - (A.center : ℝ) * (B.center : ℝ)| =
        |(A.center : ℝ) * (y - B.center) +
          (B.center : ℝ) * (x - A.center) +
          (x - A.center) * (y - B.center)| := by
            congr 1
            ring
    _ ≤ |(A.center : ℝ) * (y - B.center)| +
          |(B.center : ℝ) * (x - A.center)| +
          |(x - A.center) * (y - B.center)| :=
      abs_add_three _ _ _
    _ = |(A.center : ℝ)| * |y - B.center| +
          |(B.center : ℝ)| * |x - A.center| +
          |x - A.center| * |y - B.center| := by
      rw [abs_mul, abs_mul, abs_mul]
    _ ≤ |(A.center : ℝ)| * B.radius +
          |(B.center : ℝ)| * A.radius +
          (A.radius : ℝ) * B.radius := by linarith

theorem contains_inv {A : RationalBall} {x : ℝ}
    (hsafe : A.radius < |A.center|) (hx : A.Contains x) :
    (A.inv hsafe).Contains x⁻¹ := by
  change |x - (A.center : ℝ)| ≤ A.radius at hx
  have hsafe' : (A.radius : ℝ) < |(A.center : ℝ)| := by
    exact_mod_cast hsafe
  have hcenterAbs : 0 < |(A.center : ℝ)| :=
    lt_of_le_of_lt (by exact_mod_cast A.radius_nonneg) hsafe'
  have hcenter : (A.center : ℝ) ≠ 0 := abs_pos.mp hcenterAbs
  have hxLower :
      |(A.center : ℝ)| - A.radius ≤ |x| := by
    have hrev := abs_sub_abs_le_abs_sub (A.center : ℝ) x
    rw [abs_sub_comm] at hrev
    linarith
  have hxAbs : 0 < |x| := by linarith
  have hx0 : x ≠ 0 := abs_pos.mp hxAbs
  have hdenPos :
      0 < (|(A.center : ℝ)| - A.radius) *
        |(A.center : ℝ)| :=
    mul_pos (sub_pos.mpr hsafe') hcenterAbs
  have hden :
      (|(A.center : ℝ)| - A.radius) * |(A.center : ℝ)| ≤
        |x| * |(A.center : ℝ)| :=
    mul_le_mul_of_nonneg_right hxLower (abs_nonneg _)
  have hquot :
      |(A.center : ℝ) - x| /
          (|x| * |(A.center : ℝ)|) ≤
        (A.radius : ℝ) /
          ((|(A.center : ℝ)| - A.radius) *
            |(A.center : ℝ)|) := by
    apply div_le_div₀
    · exact_mod_cast A.radius_nonneg
    · simpa [abs_sub_comm] using hx
    · exact hdenPos
    · exact hden
  change
    |x⁻¹ - (((A.center : ℚ)⁻¹ : ℚ) : ℝ)| ≤
      ((A.radius /
        (|A.center| * (|A.center| - A.radius)) : ℚ) : ℝ)
  push_cast
  rw [inv_sub_inv hx0 hcenter, abs_div, abs_mul]
  rw [mul_comm |(A.center : ℝ)| (|(A.center : ℝ)| - A.radius)]
  exact hquot

theorem contains_div {A B : RationalBall} {x y : ℝ}
    (hsafe : B.radius < |B.center|)
    (hx : A.Contains x) (hy : B.Contains y) :
    (A.div B hsafe).Contains (x / y) := by
  rw [div_eq_mul_inv]
  exact contains_mul hx (contains_inv hsafe hy)

theorem contains_pow {A : RationalBall} {x : ℝ}
    (hx : A.Contains x) :
    ∀ n : ℕ, (A.pow n).Contains (x ^ n)
  | 0 => by simpa [pow] using contains_pure 1
  | n + 1 => by
      rw [pow_succ]
      exact contains_mul (contains_pow hx n) hx

end RationalBall

inductive RationalExpr (n : ℕ) where
  | const (q : ℚ)
  | var (i : Fin n)
  | neg (e : RationalExpr n)
  | add (e f : RationalExpr n)
  | mul (e f : RationalExpr n)
  | pow (e : RationalExpr n) (k : ℕ)

namespace RationalExpr

instance : Neg (RationalExpr n) := ⟨neg⟩
instance : Add (RationalExpr n) := ⟨add⟩
instance : Sub (RationalExpr n) := ⟨fun e f => add e (neg f)⟩
instance : Mul (RationalExpr n) := ⟨mul⟩
instance : Pow (RationalExpr n) ℕ := ⟨pow⟩

def evalReal (env : Fin n → ℝ) : RationalExpr n → ℝ
  | const q => q
  | var i => env i
  | neg e => -evalReal env e
  | add e f => evalReal env e + evalReal env f
  | mul e f => evalReal env e * evalReal env f
  | pow e k => evalReal env e ^ k

def evalBall (env : Fin n → RationalBall) :
    RationalExpr n → RationalBall
  | const q => RationalBall.pure q
  | var i => env i
  | neg e => (evalBall env e).neg
  | add e f => (evalBall env e).add (evalBall env f)
  | mul e f => (evalBall env e).mul (evalBall env f)
  | pow e k => (evalBall env e).pow k

@[simp] theorem evalReal_const (env : Fin n → ℝ) (q : ℚ) :
    evalReal env (const q) = q := rfl

@[simp] theorem evalReal_var (env : Fin n → ℝ) (i : Fin n) :
    evalReal env (var i) = env i := rfl

@[simp] theorem evalReal_neg (env : Fin n → ℝ) (e : RationalExpr n) :
    evalReal env (-e) = -evalReal env e := rfl

@[simp] theorem evalReal_add (env : Fin n → ℝ) (e f : RationalExpr n) :
    evalReal env (e + f) = evalReal env e + evalReal env f := rfl

@[simp] theorem evalReal_sub (env : Fin n → ℝ) (e f : RationalExpr n) :
    evalReal env (e - f) = evalReal env e - evalReal env f := by rfl

@[simp] theorem evalReal_mul (env : Fin n → ℝ) (e f : RationalExpr n) :
    evalReal env (e * f) = evalReal env e * evalReal env f := rfl

@[simp] theorem evalReal_pow (env : Fin n → ℝ) (e : RationalExpr n)
    (k : ℕ) :
    evalReal env (e ^ k) = evalReal env e ^ k := rfl

@[simp] theorem evalBall_const (env : Fin n → RationalBall) (q : ℚ) :
    evalBall env (const q) = RationalBall.pure q := rfl

@[simp] theorem evalBall_var (env : Fin n → RationalBall) (i : Fin n) :
    evalBall env (var i) = env i := rfl

@[simp] theorem evalBall_neg (env : Fin n → RationalBall)
    (e : RationalExpr n) :
    evalBall env (-e) = (evalBall env e).neg := rfl

@[simp] theorem evalBall_add (env : Fin n → RationalBall)
    (e f : RationalExpr n) :
    evalBall env (e + f) = (evalBall env e).add (evalBall env f) := rfl

@[simp] theorem evalBall_sub (env : Fin n → RationalBall)
    (e f : RationalExpr n) :
    evalBall env (e - f) =
      (evalBall env e).add (evalBall env f).neg := by rfl

@[simp] theorem evalBall_mul (env : Fin n → RationalBall)
    (e f : RationalExpr n) :
    evalBall env (e * f) = (evalBall env e).mul (evalBall env f) := rfl

@[simp] theorem evalBall_pow (env : Fin n → RationalBall)
    (e : RationalExpr n) (k : ℕ) :
    evalBall env (e ^ k) = (evalBall env e).pow k := rfl

theorem contains_eval {realEnv : Fin n → ℝ}
    {ballEnv : Fin n → RationalBall}
    (henv : ∀ i, (ballEnv i).Contains (realEnv i)) :
    ∀ e : RationalExpr n,
      (evalBall ballEnv e).Contains (evalReal realEnv e)
  | const q => RationalBall.contains_pure q
  | var i => henv i
  | neg e => RationalBall.contains_neg (contains_eval henv e)
  | add e f =>
      RationalBall.contains_add (contains_eval henv e)
        (contains_eval henv f)
  | mul e f =>
      RationalBall.contains_mul (contains_eval henv e)
        (contains_eval henv f)
  | pow e k => RationalBall.contains_pow (contains_eval henv e) k

end RationalExpr

end BellmanForest.Certificate


==> anc/certificates/lean/BellmanForest/Gnomon/AnchoredSweep.lean <==
import Mathlib

/-!
# The order-theoretic core of the anchored support sweep

Cut a cyclic bitonic support-contact sweep at an exposed gap whose endpoint
parameters satisfy `τ F < τ T`.  Along the complementary boundary chain the
contact parameter has three phases: it decreases from `F` to the global
minimum, increases to the global maximum, and decreases to `T`.

The theorem below isolates the only deduction needed by the golden-gnomon
calibration.  Two strictly inner anchors surrounding the upper
Lambda-contact must lie on the increasing phase.  Hence all contacts between
them occur in weak normal-fan/temporal order, while the contacts before and
after them can change from a tail role to a middle role at most once.
-/

namespace BellmanForest.Gnomon

open Set

/-- A contact parameter along a boundary interval with the three monotone
phases obtained by cutting a cyclic bitonic sweep at a gap. -/
structure ThreePhaseSweep
    {ι α : Type*} [LinearOrder ι] [LinearOrder α]
    (τ : ι → α) (F low high T : ι) : Prop where
  F_le_low : F ≤ low
  low_le_high : low ≤ high
  high_le_T : high ≤ T
  left : AntitoneOn τ (Icc F low)
  middle : MonotoneOn τ (Icc low high)
  right : AntitoneOn τ (Icc high T)

/-- The two inner anchors force the calibrated middle block onto the
increasing phase of a three-phase support sweep.  The last two conclusions
are the prefix/suffix assertions used to move the two small side sectors to
the tails. -/
theorem ThreePhaseSweep.anchors_force_central
    {ι α : Type*} [LinearOrder ι] [LinearOrder α]
    {τ : ι → α} {F low z₁ M z₂ high T : ι}
    (h : ThreePhaseSweep τ F low high T)
    (hFz₁ : F < z₁) (hz₁M : z₁ ≤ M)
    (hMz₂ : M ≤ z₂) (hz₂T : z₂ < T)
    (hz₁Inner : τ F < τ z₁)
    (hz₂Inner : τ z₂ < τ T) :
    low < z₁ ∧
      z₂ < high ∧
      (∀ x ∈ Icc z₁ z₂, τ z₁ ≤ τ x ∧ τ x ≤ τ z₂) ∧
      (∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
        τ F < τ x → τ F < τ y) ∧
      (∀ ⦃x y⦄, z₂ ≤ x → x ≤ y → y ≤ T →
        τ T ≤ τ x → τ T ≤ τ y) := by
  have hFz₁le : F ≤ z₁ := hFz₁.le
  have hz₂Tle : z₂ ≤ T := hz₂T.le
  have hlow_z₁ : low < z₁ := by
    by_contra hn
    have hz₁low : z₁ ≤ low := le_of_not_gt hn
    have hle : τ z₁ ≤ τ F :=
      h.left ⟨le_rfl, h.F_le_low⟩
        ⟨hFz₁le, hz₁low⟩ hFz₁le
    exact (not_le_of_gt hz₁Inner) hle
  have hz₂_high : z₂ < high := by
    by_contra hn
    have hhighz₂ : high ≤ z₂ := le_of_not_gt hn
    have hle : τ T ≤ τ z₂ :=
      h.right ⟨hhighz₂, hz₂Tle⟩
        ⟨h.high_le_T, le_rfl⟩ hz₂Tle
    exact (not_le_of_gt hz₂Inner) hle
  have hcentral :
      ∀ x ∈ Icc z₁ z₂, τ z₁ ≤ τ x ∧ τ x ≤ τ z₂ := by
    intro x hx
    have hz₁high : z₁ ≤ high :=
      hz₁M.trans (hMz₂.trans hz₂_high.le)
    have hlowz₂ : low ≤ z₂ :=
      hlow_z₁.le.trans (hz₁M.trans hMz₂)
    constructor
    · exact h.middle
        ⟨hlow_z₁.le, hz₁high⟩
        ⟨hlow_z₁.le.trans hx.1, hx.2.trans hz₂_high.le⟩
        hx.1
    · exact h.middle
        ⟨hlow_z₁.le.trans hx.1, hx.2.trans hz₂_high.le⟩
        ⟨hlowz₂, hz₂_high.le⟩
        hx.2
  have hprefix :
      ∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
        τ F < τ x → τ F < τ y := by
    intro x y hFx hxy hyz₁ hFxτ
    have hlowx : low < x := by
      by_contra hn
      have hxlow : x ≤ low := le_of_not_gt hn
      have hle : τ x ≤ τ F :=
        h.left ⟨le_rfl, h.F_le_low⟩
          ⟨hFx, hxlow⟩ hFx
      exact (not_le_of_gt hFxτ) hle
    have hyhigh : y ≤ high :=
      hyz₁.trans (hz₁M.trans (hMz₂.trans hz₂_high.le))
    have hxyτ : τ x ≤ τ y :=
      h.middle
        ⟨hlowx.le, hxy.trans hyhigh⟩
        ⟨hlowx.le.trans hxy, hyhigh⟩
        hxy
    exact hFxτ.trans_le hxyτ
  have hsuffix :
      ∀ ⦃x y⦄, z₂ ≤ x → x ≤ y → y ≤ T →
        τ T ≤ τ x → τ T ≤ τ y := by
    intro x y hz₂x hxy hyT hTx
    by_cases hyhigh : y ≤ high
    · have hlowx : low ≤ x :=
        hlow_z₁.le.trans (hz₁M.trans (hMz₂.trans hz₂x))
      have hxyτ : τ x ≤ τ y :=
        h.middle
          ⟨hlowx, hxy.trans hyhigh⟩
          ⟨hlowx.trans hxy, hyhigh⟩
          hxy
      exact hTx.trans hxyτ
    · have hhighy : high ≤ y := le_of_not_ge hyhigh
      exact h.right
        ⟨hhighy, hyT⟩
        ⟨h.high_le_T, le_rfl⟩
        hyT
  exact ⟨hlow_z₁, hz₂_high, hcentral, hprefix, hsuffix⟩

/-- The precise ledger shape forced by two inner anchors.  The first and
last fields exclude a crossed tail.  The two monotonicity fields say that,
after deleting the initial left-tail prefix and the final right-tail
suffix, every remaining calibrated contact is in normal-fan/parameter
order. -/
structure AnchoredLedgerShape
    {ι α : Type*} [LinearOrder ι] [LinearOrder α]
    (τ : ι → α) (F z₁ z₂ T : ι) : Prop where
  left_no_right_tail :
    ∀ x, F ≤ x → x ≤ z₁ → τ x ≤ τ z₁
  central :
    ∀ x ∈ Icc z₁ z₂, τ z₁ ≤ τ x ∧ τ x ≤ τ z₂
  right_no_left_tail :
    ∀ x, z₂ ≤ x → x ≤ T → τ z₂ ≤ τ x
  left_tail_is_prefix :
    ∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
      τ y ≤ τ F → τ x ≤ τ F
  left_middle_order :
    ∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
      τ F < τ x → τ x ≤ τ y
  right_middle_order :
    ∀ ⦃x y⦄, z₂ ≤ x → x ≤ y → y ≤ T →
      τ y < τ T → τ x ≤ τ y
  right_tail_is_suffix :
    ∀ ⦃x y⦄, z₂ ≤ x → x ≤ y → y ≤ T →
      τ T ≤ τ x → τ T ≤ τ y

/-- In the strict polygonal case, cyclic support-contact unimodality plus
two inner anchors gives exactly the prefix--ordered-middle--suffix ledger
used by the calibration. -/
theorem ThreePhaseSweep.anchors_force_ledger_shape
    {ι α : Type*} [LinearOrder ι] [LinearOrder α]
    {τ : ι → α} {F low z₁ M z₂ high T : ι}
    (h : ThreePhaseSweep τ F low high T)
    (hFz₁ : F < z₁) (hz₁M : z₁ ≤ M)
    (hMz₂ : M ≤ z₂) (hz₂T : z₂ < T)
    (hz₁Inner : τ F < τ z₁)
    (hz₂Inner : τ z₂ < τ T) :
    AnchoredLedgerShape τ F z₁ z₂ T := by
  rcases h.anchors_force_central hFz₁ hz₁M hMz₂ hz₂T
      hz₁Inner hz₂Inner with
    ⟨hlow_z₁, hz₂_high, hcentral, _, hsuffix⟩
  have hz₁high : z₁ ≤ high :=
    hz₁M.trans (hMz₂.trans hz₂_high.le)
  have hlowz₂ : low ≤ z₂ :=
    hlow_z₁.le.trans (hz₁M.trans hMz₂)
  have hleftBound :
      ∀ x, F ≤ x → x ≤ z₁ → τ x ≤ τ z₁ := by
    intro x hFx hxz₁
    by_cases hxlow : x ≤ low
    · have hxF : τ x ≤ τ F :=
        h.left ⟨le_rfl, h.F_le_low⟩ ⟨hFx, hxlow⟩ hFx
      exact hxF.trans hz₁Inner.le
    · have hlowx : low ≤ x := le_of_not_ge hxlow
      exact h.middle
        ⟨hlowx, hxz₁.trans hz₁high⟩
        ⟨hlow_z₁.le, hz₁high⟩ hxz₁
  have hrightBound :
      ∀ x, z₂ ≤ x → x ≤ T → τ z₂ ≤ τ x := by
    intro x hz₂x hxT
    by_cases hhighx : high ≤ x
    · have hTx : τ T ≤ τ x :=
        h.right ⟨hhighx, hxT⟩
          ⟨h.high_le_T, le_rfl⟩ hxT
      exact hz₂Inner.le.trans hTx
    · have hxhigh : x ≤ high := le_of_not_ge hhighx
      exact h.middle
        ⟨hlowz₂, hz₂_high.le⟩
        ⟨hlowz₂.trans hz₂x, hxhigh⟩ hz₂x
  have hleftPrefix :
      ∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
        τ y ≤ τ F → τ x ≤ τ F := by
    intro x y hFx hxy hyz₁ hyF
    by_cases hxlow : x ≤ low
    · exact h.left
        ⟨le_rfl, h.F_le_low⟩
        ⟨hFx, hxlow⟩ hFx
    · have hlowx : low ≤ x := le_of_not_ge hxlow
      have hyhigh : y ≤ high := hyz₁.trans hz₁high
      have hxyτ : τ x ≤ τ y :=
        h.middle
          ⟨hlowx, hxy.trans hyhigh⟩
          ⟨hlowx.trans hxy, hyhigh⟩ hxy
      exact hxyτ.trans hyF
  have hleftMiddle :
      ∀ ⦃x y⦄, F ≤ x → x ≤ y → y ≤ z₁ →
        τ F < τ x → τ x ≤ τ y := by
    intro x y hFx hxy hyz₁ hFxτ
    have hlowx : low < x := by
      by_contra hn
      have hxlow : x ≤ low := le_of_not_gt hn
      have hxF : τ x ≤ τ F :=
        h.left ⟨le_rfl, h.F_le_low⟩
          ⟨hFx, hxlow⟩ hFx
      exact (not_le_of_gt hFxτ) hxF
    have hyhigh : y ≤ high := hyz₁.trans hz₁high
    exact h.middle
      ⟨hlowx.le, hxy.trans hyhigh⟩
      ⟨hlowx.le.trans hxy, hyhigh⟩ hxy
  have hrightMiddle :
      ∀ ⦃x y⦄, z₂ ≤ x → x ≤ y → y ≤ T →
        τ y < τ T → τ x ≤ τ y := by
    intro x y hz₂x hxy hyT hyTτ
    have hyhigh : y < high := by
      by_contra hn
      have hhighy : high ≤ y := le_of_not_gt hn
      have hTy : τ T ≤ τ y :=
        h.right ⟨hhighy, hyT⟩
          ⟨h.high_le_T, le_rfl⟩ hyT
      exact (not_le_of_gt hyTτ) hTy
    exact h.middle
      ⟨hlowz₂.trans hz₂x, hxy.trans hyhigh.le⟩
      ⟨hlowz₂.trans (hz₂x.trans hxy), hyhigh.le⟩ hxy
  exact
    ⟨hleftBound, hcentral, hrightBound, hleftPrefix,
      hleftMiddle, hrightMiddle, hsuffix⟩

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/AxiomAudit.lean <==
import BellmanForest.Gnomon.Bounds
import BellmanForest.Gnomon.ConvexOrder
import BellmanForest.Gnomon.Standardization
import BellmanForest.Gnomon.CalibrationExistence
import BellmanForest.Gnomon.CalibrationCertificate
import BellmanForest.Gnomon.Construction
import BellmanForest.Gnomon.GeometryCertificate
import BellmanForest.Gnomon.NormalFan
import BellmanForest.Gnomon.CurveSpecification
import BellmanForest.Gnomon.LocalArch
import BellmanForest.Gnomon.AnchoredSweep
import BellmanForest.Gnomon.DiscreteCalibration
import BellmanForest.Gnomon.EscapeCalibration
import BellmanForest.Gnomon.EscapeCriterion
import BellmanForest.Gnomon.Ledger
import BellmanForest.Gnomon.EscapeWindows
import BellmanForest.Gnomon.OuterTetral

/-!
# Axiom audit

This module contains no mathematics of its own.  It asks Lean to print the
axiom dependencies of the exported certificate theorems used by the paper,
and then re-collects those dependencies and **fails the build** if any of
them falls outside Mathlib's standard classical trio `propext`,
`Classical.choice`, and `Quot.sound`.  The printed lines make the trust
claim inspectable in the build log; the final guard makes it enforced
rather than advisory.
-/

namespace BellmanForest.Gnomon

-- Exact constants and reconstructed calibration.
#print axioms exists_unique_calibrationQuartic_root_natural
#print axioms compatibilityEquation_eq_factored
#print axioms reconstruction_elimination_identity
#print axioms firstJumpNumerator_eq_scaled_jump
#print axioms secondJumpNumerator_eq_scaled_jump
#print axioms endpointEquation_eq_neg_scaled_jump
#print axioms scaled_jumps_compatibility
#print axioms reconstructed_isCalibration
#print axioms criticalLength_lt_129
#print axioms criticalLength_decimal
#print axioms criticalLength_div_one_add_sqrtTwo_lt_s
#print axioms criticalLength_lt_two_c

-- Seven-piece curve, contacts, and exact length.
#print axioms Geometry.trace_eq_seven_piece_union
#print axioms certifiedScaledContactDeterminant_gt_three
#print axioms certifiedGeometry_contacts
#print axioms certified_geometry_coarse_bounds
#print axioms certified_trig_coarse_bounds
#print axioms certified_tangent_bounds
#print axioms certified_strictNormalFanData
#print axioms Geometry.certified_length_key
#print axioms certified_lengthFormula_eq_criticalLength
#print axioms Geometry.endpointPlacement_mirror_T₂_on_base
#print axioms Geometry.endpointPlacement_mirror_E_on_base
#print axioms Geometry.endpointPlacement_K_on_rightArm
#print axioms Geometry.endpointPlacement_E_on_leftArm

-- Finite calibration and the finite-polygon support/escape equivalence.
#print axioms escape_normals_sum
#print axioms inner_weighted_sum
#print axioms supports_weighted_sum
#print axioms calibrated_total_le_length
#print axioms length_ge_of_chunked_escape
#print axioms escapes_of_support
#print axioms support_of_escapes

-- Structural reductions used in the lower bound.
#print axioms exists_adjacent_change
#print axioms first_step_is_hull_edge
#print axioms uncrossing_strictly_shorter
#print axioms deletion_not_longer
#print axioms not_minimal_of_crossing
#print axioms support_slope_forces_span
#print axioms reflection_distance_sq
#print axioms reflected_chord_sq
#print axioms two_gap_angle_lt_pi_div_four
#print axioms wedge_height_le_span
#print axioms ThreePhaseSweep.anchors_force_ledger_shape

-- Unit-disk ledger certificates.
#print axioms certified_unit_ledger_arc_states
#print axioms certified_unit_ledger_arc_norms
#print axioms certified_radial_derivative_formulas
#print axioms certified_ledger_derivative_signs
#print axioms certified_strict_ledger_state_formulas
#print axioms certified_strict_ledger_states
#print axioms certified_unit_ledger_states
#print axioms certified_ledger_side_mass
#print axioms certified_folded_fan_separation

-- Candidate escape windows and the outer-tetral check.
#print axioms certified_endpoint_directions
#print axioms certified_window_order
#print axioms certified_window_reflection
#print axioms certified_endpoint_reflection
#print axioms certified_margin_reflection
#print axioms certified_active_window
#print axioms certified_strict_endpoint_margins
#print axioms certified_exact_endpoint_contacts
#print axioms certified_antipode_exclusions
#print axioms exceptional_outer_order_bound

/-!
## Enforcement

The list below must stay in sync with the `#print axioms` commands above.
The guard re-collects the axiom dependencies of every listed theorem and
aborts the build on anything outside the classical trio.
-/

/-- The audited certificate theorems, in the order printed above. -/
def auditedCertificateTheorems : List Lean.Name :=
  [``exists_unique_calibrationQuartic_root_natural,
   ``compatibilityEquation_eq_factored,
   ``reconstruction_elimination_identity,
   ``firstJumpNumerator_eq_scaled_jump,
   ``secondJumpNumerator_eq_scaled_jump,
   ``endpointEquation_eq_neg_scaled_jump,
   ``scaled_jumps_compatibility,
   ``reconstructed_isCalibration,
   ``criticalLength_lt_129,
   ``criticalLength_decimal,
   ``criticalLength_div_one_add_sqrtTwo_lt_s,
   ``criticalLength_lt_two_c,
   ``Geometry.trace_eq_seven_piece_union,
   ``certifiedScaledContactDeterminant_gt_three,
   ``certifiedGeometry_contacts,
   ``certified_geometry_coarse_bounds,
   ``certified_trig_coarse_bounds,
   ``certified_tangent_bounds,
   ``certified_strictNormalFanData,
   ``Geometry.certified_length_key,
   ``certified_lengthFormula_eq_criticalLength,
   ``Geometry.endpointPlacement_mirror_T₂_on_base,
   ``Geometry.endpointPlacement_mirror_E_on_base,
   ``Geometry.endpointPlacement_K_on_rightArm,
   ``Geometry.endpointPlacement_E_on_leftArm,
   ``escape_normals_sum,
   ``inner_weighted_sum,
   ``supports_weighted_sum,
   ``calibrated_total_le_length,
   ``length_ge_of_chunked_escape,
   ``escapes_of_support,
   ``support_of_escapes,
   ``exists_adjacent_change,
   ``first_step_is_hull_edge,
   ``uncrossing_strictly_shorter,
   ``deletion_not_longer,
   ``not_minimal_of_crossing,
   ``support_slope_forces_span,
   ``reflection_distance_sq,
   ``reflected_chord_sq,
   ``two_gap_angle_lt_pi_div_four,
   ``wedge_height_le_span,
   ``ThreePhaseSweep.anchors_force_ledger_shape,
   ``certified_unit_ledger_arc_states,
   ``certified_unit_ledger_arc_norms,
   ``certified_radial_derivative_formulas,
   ``certified_ledger_derivative_signs,
   ``certified_strict_ledger_state_formulas,
   ``certified_strict_ledger_states,
   ``certified_unit_ledger_states,
   ``certified_ledger_side_mass,
   ``certified_folded_fan_separation,
   ``certified_endpoint_directions,
   ``certified_window_order,
   ``certified_window_reflection,
   ``certified_endpoint_reflection,
   ``certified_margin_reflection,
   ``certified_active_window,
   ``certified_strict_endpoint_margins,
   ``certified_exact_endpoint_contacts,
   ``certified_antipode_exclusions,
   ``exceptional_outer_order_bound]

/-- The only axioms a certificate theorem may depend on. -/
def allowedCertificateAxioms : List Lean.Name :=
  [``propext, ``Classical.choice, ``Quot.sound]

set_option linter.hashCommand false in
open Lean in
#eval show CoreM Unit from do
  for constName in auditedCertificateTheorems do
    let axioms ← collectAxioms constName
    for ax in axioms do
      unless allowedCertificateAxioms.contains ax do
        throwError
          "certificate theorem '{constName}' depends on unexpected axiom '{ax}'"

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Bounds.lean <==
import BellmanForest.Gnomon.GeometryCertificate
import Mathlib.Analysis.Calculus.MeanValue

/-!
# Coarse global bounds used by the all-path reduction

The sharp decimal value of the critical length is not needed to separate
it from the outer-tetral lower bound.  A short analytic estimate suffices:
`arctan` is one-Lipschitz, the arc-normal span is below `0.168`, and the
resulting calibrated length is below `1.29`.
-/

namespace BellmanForest.Gnomon

noncomputable section

theorem arctan_lipschitz :
    LipschitzWith 1 Real.arctan := by
  apply lipschitzWith_of_nnnorm_deriv_le Real.differentiable_arctan
  intro x
  rw [Real.deriv_arctan]
  have hden : (1 : ℝ) ≤ 1 + x ^ 2 := by
    nlinarith [sq_nonneg x]
  have hdenNonneg : (0 : ℝ) ≤ 1 + x ^ 2 := hden.trans' (by norm_num)
  have hnonneg : (0 : ℝ) ≤ 1 / (1 + x ^ 2) := by positivity
  have hle : (1 : ℝ) / (1 + x ^ 2) ≤ 1 := by
    exact (div_le_one (by positivity)).mpr hden
  apply NNReal.coe_le_coe.mp
  simpa [Real.norm_eq_abs, abs_of_nonneg hdenNonneg] using hle

theorem certified_angle_span_lt :
    certifiedCalibration.b - certifiedCalibration.a < 0.168 := by
  have hlip :=
    arctan_lipschitz.dist_le_mul calibrationP
      (calibrationQ calibrationP)
  have hpq : calibrationP < calibrationQ calibrationP :=
    certifiedCalibration.p_lt_q
  have hdiff :
      |Real.arctan calibrationP -
          Real.arctan (calibrationQ calibrationP)| ≤
        |calibrationP - calibrationQ calibrationP| := by
    simpa [Real.dist_eq] using hlip
  have hp := calibrationP_mem
  have hq := calibrationQ_inTightBox calibrationP_mem
  dsimp [calibrationLower, calibrationUpper] at hp
  dsimp [qTightRadius, q₀] at hq
  rw [abs_le] at hq
  have hatan :
      Real.arctan (calibrationQ calibrationP) -
          Real.arctan calibrationP ≤
        calibrationQ calibrationP - calibrationP := by
    rw [abs_of_nonpos (sub_nonpos.mpr hpq.le),
      abs_of_nonpos (sub_nonpos.mpr
        (Real.arctan_strictMono.monotone hpq.le))] at hdiff
    linarith
  rcases hp with ⟨hpL, hpU⟩
  rcases hq with ⟨hqL, hqU⟩
  have hpqGap :
      calibrationQ calibrationP - calibrationP < 0.084 := by
    linarith
  change
    2 * Real.arctan (calibrationQ calibrationP) -
      2 * Real.arctan calibrationP < 0.168
  linarith

/-- A tighter version used to turn the local Lambda-arch estimate into the
height cap of the outer-tetral certificates. -/
theorem certified_angle_span_lt_tight :
    certifiedCalibration.b - certifiedCalibration.a < 0.167327 := by
  have hlip :=
    arctan_lipschitz.dist_le_mul calibrationP
      (calibrationQ calibrationP)
  have hpq : calibrationP < calibrationQ calibrationP :=
    certifiedCalibration.p_lt_q
  have hdiff :
      |Real.arctan calibrationP -
          Real.arctan (calibrationQ calibrationP)| ≤
        |calibrationP - calibrationQ calibrationP| := by
    simpa [Real.dist_eq] using hlip
  have hp := certifiedCalibration.p_bounds
  have hq := certifiedCalibration.q_bounds
  have hatan :
      Real.arctan (calibrationQ calibrationP) -
          Real.arctan calibrationP ≤
        calibrationQ calibrationP - calibrationP := by
    rw [abs_of_nonpos (sub_nonpos.mpr hpq.le),
      abs_of_nonpos (sub_nonpos.mpr
        (Real.arctan_strictMono.monotone hpq.le))] at hdiff
    linarith
  have hpqGap :
      calibrationQ calibrationP - calibrationP <
        0.0836635 := by
    change
      (-0.120034464355 : ℝ) < calibrationP ∧
        calibrationP < (-0.120034464350 : ℝ) at hp
    change
      (-0.036371337316 : ℝ) < calibrationQ calibrationP ∧
        calibrationQ calibrationP < (-0.036371337311 : ℝ) at hq
    linarith
  change
    2 * Real.arctan (calibrationQ calibrationP) -
      2 * Real.arctan calibrationP < 0.167327
  linarith

/-! A tight displayed decimal value for the theorem.  The bounds below are
proved analytically, not by floating-point evaluation.  For `x ≥ 0`, the
two alternating polynomials bound `arctan x`; monotonicity follows because
the derivatives of the two errors are respectively
`x^8 / (1 + x^2)` and `x^10 / (1 + x^2)`. -/

private def atanLower : ℝ → ℝ :=
  (((fun x : ℝ => x) - fun x : ℝ => x ^ 3 / 3) +
      fun x : ℝ => x ^ 5 / 5) -
    fun x : ℝ => x ^ 7 / 7

private def atanUpper : ℝ → ℝ :=
  atanLower + fun x : ℝ => x ^ 9 / 9

private theorem atanLower_le_arctan (x : ℝ) (hx : 0 ≤ x) :
    atanLower x ≤ Real.arctan x := by
  let f : ℝ → ℝ := fun y => Real.arctan y - atanLower y
  have hf : Monotone f := by
    apply monotone_of_deriv_nonneg
    · dsimp [f, atanLower]
      exact Real.differentiable_arctan.sub (by fun_prop)
    · intro y
      have hpoly :
          HasDerivAt atanLower (1 - y ^ 2 + y ^ 4 - y ^ 6) y := by
        have h₃ :
            HasDerivAt (fun z : ℝ => z ^ 3 / 3) (y ^ 2) y :=
          ((hasDerivAt_pow 3 y).div_const 3).congr_deriv (by
            norm_num)
        have h₅ :
            HasDerivAt (fun z : ℝ => z ^ 5 / 5) (y ^ 4) y :=
          ((hasDerivAt_pow 5 y).div_const 5).congr_deriv (by
            norm_num)
        have h₇ :
            HasDerivAt (fun z : ℝ => z ^ 7 / 7) (y ^ 6) y :=
          ((hasDerivAt_pow 7 y).div_const 7).congr_deriv (by
            norm_num)
        simpa only [atanLower] using
          (((hasDerivAt_id' y).sub h₃).add h₅).sub h₇
      have hd :
          HasDerivAt f (y ^ 8 / (1 + y ^ 2)) y := by
        have heq :
            1 / (1 + y ^ 2) -
                (1 - y ^ 2 + y ^ 4 - y ^ 6) =
              y ^ 8 / (1 + y ^ 2) := by
          field_simp
          ring
        change HasDerivAt
          (Real.arctan - atanLower)
          (y ^ 8 / (1 + y ^ 2)) y
        rw [← heq]
        exact (Real.hasDerivAt_arctan y).sub hpoly
      rw [hd.deriv]
      positivity
  have h := hf hx
  simpa [f, atanLower] using h

private theorem arctan_le_atanUpper (x : ℝ) (hx : 0 ≤ x) :
    Real.arctan x ≤ atanUpper x := by
  let f : ℝ → ℝ := fun y => atanUpper y - Real.arctan y
  have hf : Monotone f := by
    apply monotone_of_deriv_nonneg
    · dsimp [f, atanUpper, atanLower]
      exact
        (by fun_prop :
          Differentiable ℝ
            (fun y : ℝ =>
              y - y ^ 3 / 3 + y ^ 5 / 5 - y ^ 7 / 7 + y ^ 9 / 9)).sub
          Real.differentiable_arctan
    · intro y
      have hpoly :
          HasDerivAt atanUpper
            (1 - y ^ 2 + y ^ 4 - y ^ 6 + y ^ 8) y := by
        have h₃ :
            HasDerivAt (fun z : ℝ => z ^ 3 / 3) (y ^ 2) y :=
          ((hasDerivAt_pow 3 y).div_const 3).congr_deriv (by
            norm_num)
        have h₅ :
            HasDerivAt (fun z : ℝ => z ^ 5 / 5) (y ^ 4) y :=
          ((hasDerivAt_pow 5 y).div_const 5).congr_deriv (by
            norm_num)
        have h₇ :
            HasDerivAt (fun z : ℝ => z ^ 7 / 7) (y ^ 6) y :=
          ((hasDerivAt_pow 7 y).div_const 7).congr_deriv (by
            norm_num)
        have h₉ :
            HasDerivAt (fun z : ℝ => z ^ 9 / 9) (y ^ 8) y :=
          ((hasDerivAt_pow 9 y).div_const 9).congr_deriv (by
            norm_num)
        simpa only [atanUpper, atanLower] using
          ((((hasDerivAt_id' y).sub h₃).add h₅).sub h₇).add h₉
      have hd :
          HasDerivAt f (y ^ 10 / (1 + y ^ 2)) y := by
        have heq :
            (1 - y ^ 2 + y ^ 4 - y ^ 6 + y ^ 8) -
                1 / (1 + y ^ 2) =
              y ^ 10 / (1 + y ^ 2) := by
          field_simp
          ring
        change HasDerivAt
          (atanUpper - Real.arctan)
          (y ^ 10 / (1 + y ^ 2)) y
        rw [← heq]
        exact hpoly.sub (Real.hasDerivAt_arctan y)
      rw [hd.deriv]
      positivity
  have h := hf hx
  simpa [f, atanUpper, atanLower] using h

theorem certified_angle_span_decimal :
    (0.1662151772 : ℝ) <
        certifiedCalibration.b - certifiedCalibration.a ∧
      certifiedCalibration.b - certifiedCalibration.a <
        (0.1662151785 : ℝ) := by
  have hp := certifiedCalibration.p_bounds
  have hq := certifiedCalibration.q_bounds
  have hPlo :
      (0.120034464350 : ℝ) < -calibrationP := by
    change (-0.120034464355 : ℝ) < calibrationP ∧
      calibrationP < (-0.120034464350 : ℝ) at hp
    linarith
  have hPhi :
      -calibrationP < (0.120034464355 : ℝ) := by
    change (-0.120034464355 : ℝ) < calibrationP ∧
      calibrationP < (-0.120034464350 : ℝ) at hp
    linarith
  have hQlo :
      (0.036371337311 : ℝ) < -(calibrationQ calibrationP) := by
    change (-0.036371337316 : ℝ) < calibrationQ calibrationP ∧
      calibrationQ calibrationP < (-0.036371337311 : ℝ) at hq
    linarith
  have hQhi :
      -(calibrationQ calibrationP) < (0.036371337316 : ℝ) := by
    change (-0.036371337316 : ℝ) < calibrationQ calibrationP ∧
      calibrationQ calibrationP < (-0.036371337311 : ℝ) at hq
    linarith
  have hAtanPlo := Real.arctan_strictMono hPlo
  have hAtanPhi := Real.arctan_strictMono hPhi
  have hAtanQlo := Real.arctan_strictMono hQlo
  have hAtanQhi := Real.arctan_strictMono hQhi
  have hLowerP :=
    atanLower_le_arctan (0.120034464350 : ℝ) (by norm_num)
  have hUpperP :=
    arctan_le_atanUpper (0.120034464355 : ℝ) (by norm_num)
  have hLowerQ :=
    atanLower_le_arctan (0.036371337311 : ℝ) (by norm_num)
  have hUpperQ :=
    arctan_le_atanUpper (0.036371337316 : ℝ) (by norm_num)
  norm_num [atanLower, atanUpper] at hLowerP hUpperP hLowerQ hUpperQ
  have hspan :
      certifiedCalibration.b - certifiedCalibration.a =
        2 * (Real.arctan (-calibrationP) -
          Real.arctan (-(calibrationQ calibrationP))) := by
    dsimp [Calibration.a, Calibration.b, angle, certifiedCalibration]
    rw [Real.arctan_neg, Real.arctan_neg]
    ring
  rw [hspan]
  constructor <;> nlinarith

def criticalLength : ℝ :=
  ρ * ((certifiedCalibration.b - certifiedCalibration.a) / c +
    certifiedCalibration.multiplier)

/-- The length computed from the seven geometric pieces is exactly the
constant produced by the sharp calibration. -/
theorem certified_lengthFormula_eq_criticalLength :
    Geometry.lengthFormula certifiedCalibration certifiedGeometry =
      criticalLength := by
  have hk := Geometry.certified_length_key
  rw [Geometry.lengthFormula, criticalLength, ρ]
  field_simp [c_pos.ne']
  linear_combination hk

theorem criticalLength_lt_129 :
    criticalLength < 1.29 := by
  have hspan := certified_angle_span_lt
  have hquot :
      (certifiedCalibration.b - certifiedCalibration.a) / c <
        0.208 := by
    rw [div_lt_iff₀ c_pos]
    nlinarith [c_bounds.1]
  have hmult := certifiedCalibration.multiplier_bounds.2
  have hsum :
      (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier < 1.352 := by
    linarith
  have hsumPos :
      0 <
        (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier := by
    have hspanPos := certifiedCalibration.a_lt_b
    have hspanDiff :
        0 < certifiedCalibration.b - certifiedCalibration.a :=
      sub_pos.mpr hspanPos
    have hmultPos := certifiedCalibration.multiplier_bounds.1
    have hquotPos :
        0 < (certifiedCalibration.b - certifiedCalibration.a) / c :=
      div_pos hspanDiff c_pos
    linarith
  have hrho : ρ < 0.952 := by linarith [ρ_bounds.2]
  have hrhoPos : 0 < ρ := by
    rw [ρ]
    exact mul_pos (mul_pos (by norm_num) s_pos) c_pos
  rw [criticalLength]
  nlinarith [mul_lt_mul hrho hsum.le hsumPos (by norm_num :
    (0 : ℝ) ≤ 0.952)]

theorem criticalLength_lt_1284 :
    criticalLength < 1.284 := by
  have hspan := certified_angle_span_lt_tight
  have hquot :
      (certifiedCalibration.b - certifiedCalibration.a) / c <
        0.20684 := by
    rw [div_lt_iff₀ c_pos]
    nlinarith [c_bounds.1]
  have hmult := certifiedCalibration.multiplier_bounds.2
  have hsum :
      (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier < 1.350073 := by
    linarith
  have hsumPos :
      0 <
        (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier := by
    have hspanPos := certifiedCalibration.a_lt_b
    have hquotPos :
        0 < (certifiedCalibration.b - certifiedCalibration.a) / c :=
      div_pos (sub_pos.mpr hspanPos) c_pos
    linarith [certifiedCalibration.multiplier_bounds.1]
  have hrho : ρ < 0.951057 := by
    linarith [ρ_bounds.2]
  have hrhoPos : 0 < ρ := by
    rw [ρ]
    exact mul_pos (mul_pos (by norm_num) s_pos) c_pos
  rw [criticalLength]
  nlinarith [mul_lt_mul hrho hsum.le hsumPos
    (by norm_num : (0 : ℝ) ≤ 0.951057)]

/-- A kernel-checked decimal enclosure for the exact escape constant. -/
theorem criticalLength_decimal :
    (1.2826760235 : ℝ) < criticalLength ∧
      criticalLength < (1.2826760263 : ℝ) := by
  rcases certified_angle_span_decimal with ⟨hspanL, hspanU⟩
  have hquotL :
      (0.2054532579 : ℝ) <
        (certifiedCalibration.b - certifiedCalibration.a) / c := by
    rw [lt_div_iff₀ c_pos]
    nlinarith [c_tight_bounds.2]
  have hquotU :
      (certifiedCalibration.b - certifiedCalibration.a) / c <
        (0.2054532596 : ℝ) := by
    rw [div_lt_iff₀ c_pos]
    nlinarith [c_tight_bounds.1]
  have hsumL :
      (1.348685385224 : ℝ) <
        (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier := by
    nlinarith [certifiedCalibration.multiplier_bounds.1]
  have hsumU :
      (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier <
        (1.348685386930 : ℝ) := by
    nlinarith [certifiedCalibration.multiplier_bounds.2]
  have hsumPos :
      0 <
        (certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier := by
    linarith
  have hrhoPos : 0 < ρ := by
    rw [ρ]
    exact mul_pos (mul_pos (by norm_num) s_pos) c_pos
  have hmulL :
      (0.9510565159 : ℝ) * 1.348685385224 <
        ρ * ((certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier) :=
    mul_lt_mul ρ_bounds.1 hsumL.le (by norm_num) hrhoPos.le
  have hmulU :
      ρ * ((certifiedCalibration.b - certifiedCalibration.a) / c +
          certifiedCalibration.multiplier) <
        (0.9510565167 : ℝ) * 1.348685386930 :=
    mul_lt_mul ρ_bounds.2 hsumU.le hsumPos (by norm_num)
  rw [criticalLength]
  constructor <;> nlinarith

/-- The only numerical consequence needed from the local Lambda-arch
reflection estimate. -/
theorem criticalLength_div_one_add_sqrtTwo_lt_0532 :
    criticalLength / (1 + Real.sqrt 2) < 0.532 := by
  have hsqrt : (1.4142 : ℝ) < Real.sqrt 2 :=
    Real.lt_sqrt_of_sq_lt (by norm_num)
  have hden : 0 < 1 + Real.sqrt 2 := by positivity
  rw [div_lt_iff₀ hden]
  nlinarith [criticalLength_lt_1284]

/-- The local Lambda altitude is strictly below the triangle altitude. -/
theorem criticalLength_div_one_add_sqrtTwo_lt_s :
    criticalLength / (1 + Real.sqrt 2) < s := by
  nlinarith [criticalLength_div_one_add_sqrtTwo_lt_0532, s_bounds.1]

/-- A one-segment escape competitor is longer than the calibrated
constant. -/
theorem criticalLength_lt_two_c :
    criticalLength < 2 * c := by
  nlinarith [criticalLength_lt_1284, c_bounds.1]

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/CalibrationCertificate.lean <==
import BellmanForest.Gnomon.CalibrationExistence
import BellmanForest.Certificate.RationalBall

/-!
# The certified calibration object

This module evaluates the remaining multiplier formula with a private
kernel-checked interval calculation and packages the unique algebraic
solution as an actual `Calibration`.
-/

namespace BellmanForest.Gnomon

open BellmanForest.Certificate
open BellmanForest.Certificate.RationalExpr

noncomputable section

def calibrationNumeratorExpr : RationalExpr 4 :=
  let C := RationalExpr.var 0
  let S := RationalExpr.var 1
  let P := RationalExpr.var 2
  let Q := RationalExpr.var 3
  let three := RationalExpr.const 3
  C * P ^ 2 * Q ^ 2 - C * P ^ 2 * Q + C * P ^ 2
    + three * C * P * Q ^ 2 + three * C * P
    + C * Q ^ 2 - C * Q + C - P ^ 2 * S + Q ^ 2 * S

def calibrationDenominatorExpr : RationalExpr 4 :=
  let C := RationalExpr.var 0
  let S := RationalExpr.var 1
  let P := RationalExpr.var 2
  let Q := RationalExpr.var 3
  let one := RationalExpr.const 1
  C * S * (P ^ 2 + one) * (Q ^ 2 + one)

def cBall : RationalBall :=
  ⟨0.80901699437494742410229345,
    0.00000000000000000000000005, by norm_num⟩

def sBall : RationalBall :=
  ⟨0.58778525229247312916870595,
    0.00000000000000000000000015, by norm_num⟩

def pBall : RationalBall :=
  ⟨-0.1200344643528067523062855822099862,
    0.00000000000011, by norm_num⟩

def qBall : RationalBall :=
  ⟨-0.03637133731367452430352477101115454,
    0.0000000000001, by norm_num⟩

def calibrationBallEnv : Fin 4 → RationalBall :=
  ![cBall, sBall, pBall, qBall]

@[simp] theorem calibrationBallEnv_zero :
    calibrationBallEnv 0 = cBall := rfl

@[simp] theorem calibrationBallEnv_one :
    calibrationBallEnv 1 = sBall := rfl

@[simp] theorem calibrationBallEnv_two :
    calibrationBallEnv 2 = pBall := rfl

@[simp] theorem calibrationBallEnv_three :
    calibrationBallEnv 3 = qBall := rfl

def multiplierNumeratorBall : RationalBall :=
  evalBall calibrationBallEnv calibrationNumeratorExpr

def multiplierDenominatorBall : RationalBall :=
  evalBall calibrationBallEnv calibrationDenominatorExpr

theorem multiplierDenominator_safe :
    multiplierDenominatorBall.radius <
      |multiplierDenominatorBall.center| := by
  norm_num [multiplierDenominatorBall, calibrationDenominatorExpr,
    evalBall, RationalBall.pow, RationalBall.pure, RationalBall.add,
    RationalBall.mul, cBall, sBall, pBall, qBall]

def multiplierBall : RationalBall :=
  multiplierNumeratorBall.div multiplierDenominatorBall
    multiplierDenominator_safe

theorem cBall_contains : cBall.Contains c := by
  rw [RationalBall.Contains, cBall, abs_le]
  norm_num
  constructor <;> linarith [c_tight_bounds.1, c_tight_bounds.2]

theorem sBall_contains : sBall.Contains s := by
  rw [RationalBall.Contains, sBall, abs_le]
  norm_num
  constructor <;> linarith [s_tight_bounds.1, s_tight_bounds.2]

theorem pBall_contains : pBall.Contains calibrationP := by
  rw [RationalBall.Contains, pBall, abs_le]
  rcases calibrationP_mem with ⟨hpL, hpU⟩
  dsimp [calibrationLower, calibrationUpper] at hpL hpU
  norm_num
  constructor <;> linarith

theorem qBall_contains :
    qBall.Contains (calibrationQ calibrationP) := by
  rw [RationalBall.Contains, qBall]
  have h := calibrationQ_inTightBox calibrationP_mem
  dsimp [qTightRadius, q₀] at h
  norm_num at h ⊢
  exact h

theorem calibrationNumeratorExpr_eval (p q : ℝ) :
    evalReal ![c, s, p, q] calibrationNumeratorExpr =
      c * p ^ 2 * q ^ 2 - c * p ^ 2 * q + c * p ^ 2
        + 3 * c * p * q ^ 2 + 3 * c * p
        + c * q ^ 2 - c * q + c - p ^ 2 * s + q ^ 2 * s := by
  simp [calibrationNumeratorExpr, evalReal]

theorem calibrationDenominatorExpr_eval (p q : ℝ) :
    evalReal ![c, s, p, q] calibrationDenominatorExpr =
      c * s * (p ^ 2 + 1) * (q ^ 2 + 1) := by
  simp [calibrationDenominatorExpr, evalReal]

theorem multiplierBall_contains :
    multiplierBall.Contains
      (calibrationMultiplier calibrationP
        (calibrationQ calibrationP)) := by
  have henv :
      ∀ i, (calibrationBallEnv i).Contains
        (![c, s, calibrationP, calibrationQ calibrationP] i) := by
    intro i
    fin_cases i
    · exact cBall_contains
    · exact sBall_contains
    · exact pBall_contains
    · exact qBall_contains
  have hn := contains_eval henv calibrationNumeratorExpr
  have hd := contains_eval henv calibrationDenominatorExpr
  rw [calibrationNumeratorExpr_eval] at hn
  rw [calibrationDenominatorExpr_eval] at hd
  have hdiv :=
    RationalBall.contains_div multiplierDenominator_safe hn hd
  simpa [multiplierBall, multiplierNumeratorBall,
    multiplierDenominatorBall, calibrationMultiplier] using hdiv

def multiplierCenterQ : ℚ :=
  1.14323212732710781358531867037

theorem multiplierBall_fits :
    |multiplierBall.center - multiplierCenterQ| +
      multiplierBall.radius < 0.000000000002 := by
  norm_num [multiplierBall, multiplierNumeratorBall,
    multiplierDenominatorBall, multiplierCenterQ,
    calibrationNumeratorExpr, calibrationDenominatorExpr,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.mul,
    RationalBall.add, RationalBall.neg, RationalBall.pow,
    RationalBall.pure, cBall, sBall, pBall, qBall]

theorem calibrationMultiplier_inBox :
    |calibrationMultiplier calibrationP (calibrationQ calibrationP) -
        multiplier₀| ≤ multiplierRadius := by
  have hm := multiplierBall_contains
  rw [RationalBall.Contains] at hm
  have hfit : (|multiplierBall.center - multiplierCenterQ| : ℚ) +
      multiplierBall.radius < 0.000000000002 :=
    multiplierBall_fits
  have hfitReal :
      |(multiplierBall.center : ℝ) - multiplierCenterQ| +
        (multiplierBall.radius : ℝ) < 0.000000000002 := by
    have hcast :
        ((↑(|multiplierBall.center - multiplierCenterQ| +
          multiplierBall.radius) : ℝ)) < 0.000000000002 := by
      change
        ((↑(|multiplierBall.center - multiplierCenterQ| +
          multiplierBall.radius) : ℝ)) <
        ((↑(0.000000000002 : ℚ) : ℝ))
      exact Rat.cast_lt.mpr hfit
    simpa only [Rat.cast_add, Rat.cast_abs, Rat.cast_sub] using hcast
  have htri :
      |calibrationMultiplier calibrationP (calibrationQ calibrationP) -
          (multiplierCenterQ : ℝ)| ≤
        |calibrationMultiplier calibrationP (calibrationQ calibrationP) -
          multiplierBall.center| +
        |(multiplierBall.center : ℝ) - multiplierCenterQ| := by
    exact abs_sub_le _ _ _
  have hcenter : (multiplierCenterQ : ℝ) = multiplier₀ := by
    norm_num [multiplierCenterQ, multiplier₀]
  rw [hcenter] at htri hfitReal
  dsimp [multiplierRadius]
  linarith

theorem calibrationP_inBox :
    |calibrationP - p₀| ≤ pRadius := by
  rcases calibrationP_mem with ⟨hpL, hpU⟩
  rw [abs_le]
  dsimp [calibrationLower, calibrationUpper, p₀, pRadius] at hpL hpU ⊢
  constructor <;> linarith

/-- The calibration used by the critical Zalgalloid, now constructed rather
than postulated. -/
def certifiedCalibration : Calibration where
  p := calibrationP
  q := calibrationQ calibrationP
  multiplier :=
    calibrationMultiplier calibrationP (calibrationQ calibrationP)
  equations :=
    reconstructed_isCalibration calibrationP_mem calibrationP_root
  inBox :=
    ⟨calibrationP_inBox,
      calibrationQ_inBox calibrationP_mem,
      calibrationMultiplier_inBox⟩

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/CalibrationExistence.lean <==
import BellmanForest.Gnomon.Parameters

/-!
# Existence of the golden-gnomon calibration

The half-angle system eliminates to one scalar polynomial.  This file
isolates its unique root by the intermediate-value theorem and reconstructs
the other two parameters by rational formulas.  Thus the published
calibration does not depend on a floating-point root finder or on an
unproved numerical oracle.
-/

namespace BellmanForest.Gnomon

noncomputable section

def calibrationLower : ℝ := -0.1200344643529
def calibrationUpper : ℝ := -0.1200344643527

/-- A simple exact interval that isolates the geometric calibration branch.
The much tighter interval above is retained only for downstream arithmetic. -/
def calibrationNaturalLower : ℝ := -(1 / 8)
def calibrationNaturalUpper : ℝ := -(1 / 9)

/-- A reduced numerator of the two-variable calibration system after
eliminating `q`.  The reduction uses
`4*c^2 = 2*c+1` and `4*s^2 = 3-2*c`. -/
def calibrationPolynomial (p : ℝ) : ℝ :=
  4 * (s * c) * (p ^ 5 + 3 * p ^ 4 + 94 * p ^ 3 +
      138 * p ^ 2 + 93 * p + 7)
    - 2 * c * (15 * p ^ 5 + 149 * p ^ 4 + 218 * p ^ 3 +
      150 * p ^ 2 + 11 * p + 1)
    + 16 * s * (p ^ 4 + 7 * p ^ 3 + 10 * p ^ 2 + 7 * p + 1)
    + (-7 * p ^ 5 - 97 * p ^ 4 - 122 * p ^ 3 -
      94 * p ^ 2 - 19 * p + 3)

theorem calibrationPolynomial_lower_neg :
    calibrationPolynomial calibrationLower < 0 := by
  rw [calibrationPolynomial, calibrationLower]
  norm_num
  nlinarith [c_tight_bounds.1, c_tight_bounds.2,
    s_tight_bounds.1, s_tight_bounds.2,
    sc_tight_bounds.1, sc_tight_bounds.2]

theorem calibrationPolynomial_upper_pos :
    0 < calibrationPolynomial calibrationUpper := by
  rw [calibrationPolynomial, calibrationUpper]
  norm_num
  nlinarith [c_tight_bounds.1, c_tight_bounds.2,
    s_tight_bounds.1, s_tight_bounds.2,
    sc_tight_bounds.1, sc_tight_bounds.2]

def calibrationDerivative (p : ℝ) : ℝ :=
  4 * (s * c) * (5 * p ^ 4 + 12 * p ^ 3 + 282 * p ^ 2 +
      276 * p + 93)
    - 2 * c * (75 * p ^ 4 + 596 * p ^ 3 + 654 * p ^ 2 +
      300 * p + 11)
    + 16 * s * (4 * p ^ 3 + 21 * p ^ 2 + 20 * p + 7)
    + (-35 * p ^ 4 - 388 * p ^ 3 - 366 * p ^ 2 -
      188 * p - 19)

open Polynomial in
def calibrationPoly : ℝ[X] :=
  C (4 * (s * c)) *
      (X ^ 5 + 3 * X ^ 4 + 94 * X ^ 3 + 138 * X ^ 2 + 93 * X + 7)
    - C (2 * c) *
      (15 * X ^ 5 + 149 * X ^ 4 + 218 * X ^ 3 +
        150 * X ^ 2 + 11 * X + 1)
    + C (16 * s) *
      (X ^ 4 + 7 * X ^ 3 + 10 * X ^ 2 + 7 * X + 1)
    + (-7 * X ^ 5 - 97 * X ^ 4 - 122 * X ^ 3 -
      94 * X ^ 2 - 19 * X + 3)

theorem calibrationPoly_eval (p : ℝ) :
    calibrationPoly.eval p = calibrationPolynomial p := by
  simp [calibrationPoly, calibrationPolynomial]

theorem calibrationPoly_derivative_eval (p : ℝ) :
    calibrationPoly.derivative.eval p = calibrationDerivative p := by
  simp [calibrationPoly, calibrationDerivative]
  ring

theorem hasDerivAt_calibrationPolynomial (p : ℝ) :
    HasDerivAt calibrationPolynomial (calibrationDerivative p) p := by
  simpa only [calibrationPoly_eval, calibrationPoly_derivative_eval] using
    calibrationPoly.hasDerivAt p

theorem calibrationDerivative_pos {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper) :
    0 < calibrationDerivative p := by
  let r := -p
  have hr : (0.119 : ℝ) < r ∧ r < 0.121 := by
    rcases hp with ⟨hpL, hpU⟩
    dsimp [calibrationLower, calibrationUpper] at hpL hpU
    dsimp [r]
    constructor <;> linarith
  have hr0 : 0 < r := lt_trans (by norm_num) hr.1
  have hbox : 0 ≤ (r - 0.119) * (0.121 - r) :=
    mul_nonneg (sub_nonneg.mpr hr.1.le) (sub_nonneg.mpr hr.2.le)
  have hr2 : r ^ 2 < (0.015 : ℝ) := by
    nlinarith
  have hr3 : r ^ 3 < (0.002 : ℝ) := by
    have hmul :
        r ^ 2 * r < (0.015 : ℝ) * 0.121 :=
      mul_lt_mul hr2 hr.2.le hr0 (by norm_num)
    nlinarith [hmul]
  have hr4 : r ^ 4 < (0.0003 : ℝ) := by
    have hr2pos : 0 < r ^ 2 := sq_pos_of_pos hr0
    have hmul :
        r ^ 2 * r ^ 2 < (0.015 : ℝ) * 0.015 :=
      mul_lt_mul hr2 hr2.le hr2pos (by norm_num)
    nlinarith [hmul]
  let A :=
    20 * r ^ 4 - 48 * r ^ 3 + 1128 * r ^ 2 - 1104 * r + 372
  let B :=
    -150 * r ^ 4 + 1192 * r ^ 3 - 1308 * r ^ 2 + 600 * r - 22
  let C :=
    -64 * r ^ 3 + 336 * r ^ 2 - 320 * r + 112
  let D :=
    -35 * r ^ 4 + 388 * r ^ 3 - 366 * r ^ 2 + 188 * r - 19
  have hA : (230 : ℝ) < A := by
    dsimp [A]
    nlinarith [sq_nonneg r]
  have hB : (29 : ℝ) < B := by
    dsimp [B]
    nlinarith [sq_nonneg r, mul_nonneg (sq_nonneg r) hr0.le]
  have hC : (73 : ℝ) < C := by
    dsimp [C]
    nlinarith [sq_nonneg r]
  have hD : (-3 : ℝ) < D := by
    dsimp [D]
    nlinarith [sq_nonneg r, mul_nonneg (sq_nonneg r) hr0.le]
  have hAsc : (230 : ℝ) * 0.47 < A * (s * c) :=
    mul_lt_mul hA (by linarith [sc_tight_bounds.1])
      (by norm_num) (by linarith [hA])
  have hBc : (29 : ℝ) * 0.8 < B * c :=
    mul_lt_mul hB (by linarith [c_tight_bounds.1])
      (by norm_num) (by linarith [hB])
  have hCs : (73 : ℝ) * 0.58 < C * s :=
    mul_lt_mul hC (by linarith [s_tight_bounds.1])
      (by norm_num) (by linarith [hC])
  have hform :
      calibrationDerivative p = A * (s * c) + B * c + C * s + D := by
    dsimp [calibrationDerivative, A, B, C, D, r]
    ring
  rw [hform]
  nlinarith

theorem calibrationDerivative_pos_natural {p : ℝ}
    (hp : p ∈ Set.Icc calibrationNaturalLower calibrationNaturalUpper) :
    0 < calibrationDerivative p := by
  let r := -p
  have hr : (1 / 9 : ℝ) ≤ r ∧ r ≤ 1 / 8 := by
    rcases hp with ⟨hpL, hpU⟩
    dsimp [calibrationNaturalLower, calibrationNaturalUpper] at hpL hpU
    dsimp [r]
    constructor <;> linarith
  have hr0 : 0 ≤ r := by linarith
  have hr2 : r ^ 2 ≤ (1 / 64 : ℝ) := by
    have hprod : 0 ≤ r * (1 / 8 - r) :=
      mul_nonneg hr0 (sub_nonneg.mpr hr.2)
    nlinarith
  have hr3 : r ^ 3 ≤ (1 / 512 : ℝ) := by
    calc
      r ^ 3 = r ^ 2 * r := by ring
      _ ≤ (1 / 64 : ℝ) * (1 / 8) :=
        mul_le_mul hr2 hr.2 hr0 (by norm_num)
      _ = 1 / 512 := by norm_num
  have hr4 : r ^ 4 ≤ (1 / 4096 : ℝ) := by
    calc
      r ^ 4 = r ^ 2 * r ^ 2 := by ring
      _ ≤ (1 / 64 : ℝ) * (1 / 64) :=
        mul_le_mul hr2 hr2 (sq_nonneg r) (by norm_num)
      _ = 1 / 4096 := by norm_num
  let A :=
    20 * r ^ 4 - 48 * r ^ 3 + 1128 * r ^ 2 - 1104 * r + 372
  let B :=
    -150 * r ^ 4 + 1192 * r ^ 3 - 1308 * r ^ 2 + 600 * r - 22
  let C :=
    -64 * r ^ 3 + 336 * r ^ 2 - 320 * r + 112
  let D :=
    -35 * r ^ 4 + 388 * r ^ 3 - 366 * r ^ 2 + 188 * r - 19
  have hA : (230 : ℝ) < A := by
    dsimp [A]
    nlinarith [sq_nonneg r, mul_nonneg (sq_nonneg r) hr0]
  have hB : (20 : ℝ) < B := by
    dsimp [B]
    nlinarith [sq_nonneg r, mul_nonneg (sq_nonneg r) hr0]
  have hC : (70 : ℝ) < C := by
    dsimp [C]
    nlinarith [sq_nonneg r]
  have hD : (-4 : ℝ) < D := by
    dsimp [D]
    nlinarith [sq_nonneg r, mul_nonneg (sq_nonneg r) hr0]
  have hAsc : (230 : ℝ) * 0.47 < A * (s * c) :=
    mul_lt_mul hA (by linarith [sc_tight_bounds.1])
      (by norm_num) (by linarith [hA])
  have hBc : (20 : ℝ) * 0.8 < B * c :=
    mul_lt_mul hB (by linarith [c_bounds.1])
      (by norm_num) (by linarith [hB])
  have hCs : (70 : ℝ) * 0.58 < C * s :=
    mul_lt_mul hC (by linarith [s_bounds.1])
      (by norm_num) (by linarith [hC])
  have hform :
      calibrationDerivative p = A * (s * c) + B * c + C * s + D := by
    dsimp [calibrationDerivative, A, B, C, D, r]
    ring
  rw [hform]
  nlinarith

theorem calibrationPolynomial_continuous :
    Continuous calibrationPolynomial := by
  unfold calibrationPolynomial
  fun_prop

theorem calibrationPolynomial_strictMono :
    StrictMonoOn calibrationPolynomial
      (Set.Icc calibrationLower calibrationUpper) := by
  apply strictMonoOn_of_hasDerivWithinAt_pos
  · exact convex_Icc _ _
  · exact calibrationPolynomial_continuous.continuousOn
  · intro p hp
    exact (hasDerivAt_calibrationPolynomial p).hasDerivWithinAt
  · intro p hp
    exact calibrationDerivative_pos (interior_subset hp)

theorem calibrationPolynomial_strictMono_natural :
    StrictMonoOn calibrationPolynomial
      (Set.Icc calibrationNaturalLower calibrationNaturalUpper) := by
  apply strictMonoOn_of_hasDerivWithinAt_pos
  · exact convex_Icc _ _
  · exact calibrationPolynomial_continuous.continuousOn
  · intro p hp
    exact (hasDerivAt_calibrationPolynomial p).hasDerivWithinAt
  · intro p hp
    exact calibrationDerivative_pos_natural (interior_subset hp)

theorem exists_unique_calibrationRoot :
    ∃! p, p ∈ Set.Icc calibrationLower calibrationUpper ∧
      calibrationPolynomial p = 0 := by
  have hle : calibrationLower ≤ calibrationUpper := by
    norm_num [calibrationLower, calibrationUpper]
  have hzero :
      0 ∈ Set.Icc (calibrationPolynomial calibrationLower)
        (calibrationPolynomial calibrationUpper) :=
    ⟨calibrationPolynomial_lower_neg.le,
      calibrationPolynomial_upper_pos.le⟩
  obtain ⟨p, hp, hroot⟩ :=
    Set.mem_image _ _ _
      |>.mp (intermediate_value_Icc hle
        calibrationPolynomial_continuous.continuousOn hzero)
  refine ⟨p, ⟨hp, hroot⟩, ?_⟩
  intro q hq
  by_contra hne
  rcases lt_or_gt_of_ne hne with hqp | hpq
  · have hlt := calibrationPolynomial_strictMono hq.1 hp hqp
    rw [hq.2, hroot] at hlt
    exact (lt_irrefl 0 hlt)
  · have hlt := calibrationPolynomial_strictMono hp hq.1 hpq
    rw [hroot, hq.2] at hlt
    exact (lt_irrefl 0 hlt)

def calibrationP : ℝ :=
  Classical.choose exists_unique_calibrationRoot

theorem calibrationP_mem :
    calibrationP ∈ Set.Icc calibrationLower calibrationUpper :=
  (Classical.choose_spec exists_unique_calibrationRoot).1.1

theorem calibrationP_root :
    calibrationPolynomial calibrationP = 0 :=
  (Classical.choose_spec exists_unique_calibrationRoot).1.2

theorem calibrationP_mem_natural :
    calibrationP ∈
      Set.Icc calibrationNaturalLower calibrationNaturalUpper := by
  rcases calibrationP_mem with ⟨hpL, hpU⟩
  dsimp [calibrationLower, calibrationUpper,
    calibrationNaturalLower, calibrationNaturalUpper] at hpL hpU ⊢
  constructor <;> linarith

/-- The half-angle parameter printed in the paper: `calibrationP` is the
unique zero of the elimination polynomial on the clean rational interval
`[-1/8,-1/9]`. -/
theorem exists_unique_calibrationRoot_natural :
    ∃! p, p ∈ Set.Icc calibrationNaturalLower calibrationNaturalUpper ∧
      calibrationPolynomial p = 0 := by
  refine ⟨calibrationP, ⟨calibrationP_mem_natural,
    calibrationP_root⟩, ?_⟩
  intro p hp
  by_contra hne
  rcases lt_or_gt_of_ne hne with hpc | hcp
  · have hlt :=
      calibrationPolynomial_strictMono_natural hp.1
        calibrationP_mem_natural hpc
    rw [hp.2, calibrationP_root] at hlt
    exact (lt_irrefl 0 hlt)
  · have hlt :=
      calibrationPolynomial_strictMono_natural
        calibrationP_mem_natural hp.1 hcp
    rw [calibrationP_root, hp.2] at hlt
    exact (lt_irrefl 0 hlt)

/-! ### Deflation: the elimination polynomial is reducible

At `β = π/5` the quintic `calibrationPolynomial` has the spurious root
`tan β = s / c`, which is not the calibration branch.  Removing that factor
leaves a quartic, so the calibration half-angle has degree four over
`ℚ(s,c)` and is expressible in radicals.  The factorization is special to
the golden angle; for a general base angle `tan β` is not a root. -/

/-- The genuine calibration factor, obtained by deflating
`calibrationPolynomial` by its spurious root `tan β`.  Written out,

`(7+30c-4sc)p⁴ + (94+300c+16sc)p³ + (134+428c)p² + (94+300c-16sc)p
  + (7+30c+4sc)`,

which regroups as
`(7+30c)(p⁴+1) + (94+300c)(p³+p) + (134+428c)p² - 4sc(p²-1)(p²-4p+1)`. -/
def calibrationQuartic (p : ℝ) : ℝ :=
  (7 + 30 * c - 4 * (s * c)) * p ^ 4
    + (94 + 300 * c + 16 * (s * c)) * p ^ 3
    + (134 + 428 * c) * p ^ 2
    + (94 + 300 * c - 16 * (s * c)) * p
    + (7 + 30 * c + 4 * (s * c))

/-- The deflation identity.  Both cofactors of the two defining relations
`4c² = 2c+1` and `4s² = 3-2c` are explicit. -/
theorem calibrationPolynomial_deflate (p : ℝ) :
    c * calibrationPolynomial p = (s - c * p) * calibrationQuartic p := by
  simp only [calibrationPolynomial, calibrationQuartic]
  linear_combination
    (s * (p ^ 2 + 12 * p + 1) * (7 * p ^ 2 + 10 * p + 7)) * c_quadratic +
      (c * (p - 1) * (p + 1) * (p ^ 2 - 4 * p + 1)) * s_sq

/-- The deflated factor is nonzero throughout the calibration interval, so
the quintic and the quartic have the same zeros there. -/
theorem sub_c_mul_pos {p : ℝ}
    (hp : p ∈ Set.Icc calibrationNaturalLower calibrationNaturalUpper) :
    0 < s - c * p := by
  rcases hp with ⟨-, hpU⟩
  dsimp [calibrationNaturalUpper] at hpU
  have hneg : c * p < 0 :=
    mul_neg_of_pos_of_neg c_pos (by linarith)
  linarith [s_pos]

/-- The spurious root really is `tan β`. -/
theorem calibrationPolynomial_tan_beta :
    calibrationPolynomial (s / c) = 0 := by
  have h := calibrationPolynomial_deflate (s / c)
  have hc : c ≠ 0 := c_pos.ne'
  have hz : s - c * (s / c) = 0 := by
    have h1 : c * (s / c) = s * (c / c) := by ring
    rw [h1, div_self hc, mul_one, sub_self]
  rw [hz, zero_mul] at h
  exact (mul_eq_zero.mp h).resolve_left c_pos.ne'

theorem calibrationQuartic_eq_zero_iff {p : ℝ}
    (hp : p ∈ Set.Icc calibrationNaturalLower calibrationNaturalUpper) :
    calibrationQuartic p = 0 ↔ calibrationPolynomial p = 0 := by
  have hd := calibrationPolynomial_deflate p
  constructor
  · intro h
    rw [h, mul_zero] at hd
    exact (mul_eq_zero.mp hd).resolve_left c_pos.ne'
  · intro h
    rw [h, mul_zero] at hd
    exact (mul_eq_zero.mp hd.symm).resolve_left (sub_c_mul_pos hp).ne'

theorem calibrationQuartic_root :
    calibrationQuartic calibrationP = 0 :=
  (calibrationQuartic_eq_zero_iff calibrationP_mem_natural).mpr
    calibrationP_root

/-- Paper-facing form.  The calibration half-angle parameter is the unique
zero of an explicit **quartic** on `[-1/8,-1/9]`; the quintic in the earlier
write-up carries a removable factor. -/
theorem exists_unique_calibrationQuartic_root_natural :
    ∃! p, p ∈ Set.Icc calibrationNaturalLower calibrationNaturalUpper ∧
      calibrationQuartic p = 0 := by
  obtain ⟨r, hr, huniq⟩ := exists_unique_calibrationRoot_natural
  refine ⟨r, ⟨hr.1, (calibrationQuartic_eq_zero_iff hr.1).mpr hr.2⟩, ?_⟩
  intro p hp
  exact huniq p ⟨hp.1, (calibrationQuartic_eq_zero_iff hp.1).mp hp.2⟩

def qDenominator (p : ℝ) : ℝ :=
  (12 * c * p ^ 2 * s + 12 * c * p ^ 2 + 24 * c * p
    + 20 * c * s + 12 * c + 6 * p ^ 2 * s + 3 * p ^ 2
    + 10 * p + 2 * s + 3) / 8

def qNumerator (p : ℝ) : ℝ :=
  (4 * c * p ^ 2 * s + 4 * c * p ^ 2 + 24 * c * p * s
    + 4 * c * s - 4 * c + 2 * p ^ 2 * s - p ^ 2
    + 4 * p * s + 2 * s + 1) / 8

def calibrationQ (p : ℝ) : ℝ := qNumerator p / qDenominator p

def endpointEquation (p q : ℝ) : ℝ :=
  3 * c * p ^ 2 * q - c * p * q ^ 2 - c * p + 3 * c * q
    - p ^ 2 * s + q ^ 2 * s

def compatibilityEquation (p q : ℝ) : ℝ :=
  c ^ 2 * p ^ 2 * q ^ 2 - c ^ 2 * p ^ 2 * q + c ^ 2 * p ^ 2
    + 3 * c ^ 2 * p * q ^ 2 + 3 * c ^ 2 * p
    + c ^ 2 * q ^ 2 - c ^ 2 * q + c ^ 2
    + c * p ^ 2 * q ^ 2 * s - c * p ^ 2 * s
    + c * q ^ 2 * s - c * s
    + p ^ 2 * q * s ^ 2 - p * q ^ 2 * s ^ 2
    - p * s ^ 2 + q * s ^ 2

/-- The compact factorization of the compatibility numerator printed in
the paper. -/
def compatibilityEquationFactored (p q : ℝ) : ℝ :=
  c ^ 2 * ((p ^ 2 + 1) * (q ^ 2 - q + 1) + 3 * p * (q ^ 2 + 1))
    + c * s * (p ^ 2 + 1) * (q ^ 2 - 1)
    + s ^ 2 * (p - q) * (p * q - 1)

theorem compatibilityEquation_eq_factored (p q : ℝ) :
    compatibilityEquation p q = compatibilityEquationFactored p q := by
  simp only [compatibilityEquation, compatibilityEquationFactored]
  ring

/-- The six-term cofactor in the paper-facing reconstruction identity. -/
def reconstructionCofactor (p : ℝ) : ℝ :=
  c ^ 2 * (p ^ 2 + 3 * p + 1) + c * s * (p ^ 2 + 1) - p * s ^ 2

private def rawCalibrationPolynomial (p : ℝ) : ℝ :=
  let D := qDenominator p
  let N := qNumerator p
  3 * c * p ^ 2 * N * D - c * p * N ^ 2 - c * p * D ^ 2
    + 3 * c * N * D - p ^ 2 * s * D ^ 2 + s * N ^ 2

private theorem rawCalibrationPolynomial_eq (p : ℝ) :
    32 * rawCalibrationPolynomial p = calibrationPolynomial p := by
  have hc : 4 * c ^ 2 - 2 * c - 1 = 0 := by
    linarith [c_quadratic]
  have hs : 4 * s ^ 2 + 2 * c - 3 = 0 := by
    linarith [s_sq]
  dsimp [rawCalibrationPolynomial, qDenominator, qNumerator,
    calibrationPolynomial]
  linear_combination
    (-(-72 * c * p ^ 6 * s ^ 2 - 144 * c * p ^ 6 * s -
      72 * c * p ^ 6 - 352 * c * p ^ 5 * s ^ 2 -
      416 * c * p ^ 5 * s - 64 * c * p ^ 5 -
      168 * c * p ^ 4 * s ^ 2 - 816 * c * p ^ 4 * s +
      216 * c * p ^ 4 - 608 * c * p ^ 3 * s ^ 2 -
      768 * c * p ^ 3 * s + 416 * c * p ^ 3 -
      216 * c * p ^ 2 * s ^ 2 - 624 * c * p ^ 2 * s +
      360 * c * p ^ 2 - 512 * c * p * s ^ 2 -
      352 * c * p * s + 224 * c * p - 120 * c * s ^ 2 +
      48 * c * s + 72 * c + 72 * p ^ 6 * s ^ 3 +
      36 * p ^ 6 * s ^ 2 - 126 * p ^ 6 * s - 81 * p ^ 6 -
      96 * p ^ 5 * s ^ 2 - 120 * p ^ 5 * s - 80 * p ^ 5 +
      232 * p ^ 4 * s ^ 3 + 132 * p ^ 4 * s ^ 2 -
      502 * p ^ 4 * s + 211 * p ^ 4 - 96 * p ^ 3 * s ^ 3 -
      144 * p ^ 3 * s ^ 2 - 472 * p ^ 3 * s + 524 * p ^ 3 -
      104 * p ^ 2 * s ^ 3 - 20 * p ^ 2 * s ^ 2 -
      554 * p ^ 2 * s + 373 * p ^ 2 - 96 * p * s ^ 3 -
      304 * p * s ^ 2 - 352 * p * s + 316 * p -
      8 * s ^ 3 - 116 * s ^ 2 - 50 * s + 81) / 4) * hc +
    (-(p - 1) * (108 * c * p ^ 5 * s + 90 * c * p ^ 5 +
      108 * c * p ^ 4 * s + 202 * c * p ^ 4 +
      360 * c * p ^ 3 * s + 380 * c * p ^ 3 +
      248 * c * p ^ 2 * s + 388 * c * p ^ 2 +
      124 * c * p * s + 386 * c * p + 12 * c * s + 90 * c +
      36 * p ^ 5 * s + 27 * p ^ 5 + 36 * p ^ 4 * s +
      63 * p ^ 4 + 104 * p ^ 3 * s + 122 * p ^ 3 +
      72 * p ^ 2 * s + 110 * p ^ 2 + 36 * p * s +
      111 * p + 4 * s + 31) / 4) * hs

theorem qDenominator_pos {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper) :
    0 < qDenominator p := by
  have hp' : (-0.121 : ℝ) < p ∧ p < -0.119 := by
    rcases hp with ⟨hpL, hpU⟩
    dsimp [calibrationLower, calibrationUpper] at hpL hpU
    constructor <;> linarith
  have hp0 : p < 0 := lt_trans hp'.2 (by norm_num)
  have hp2 : 0 ≤ p ^ 2 := sq_nonneg p
  have hcp : (0.82 : ℝ) * p < c * p :=
    mul_lt_mul_of_neg_right (by linarith [c_bounds.2]) hp0
  have hcp2s : 0 ≤ c * p ^ 2 * s :=
    mul_nonneg (mul_nonneg c_pos.le hp2) s_pos.le
  have hcp2 : 0 ≤ c * p ^ 2 :=
    mul_nonneg c_pos.le hp2
  have hp2s : 0 ≤ p ^ 2 * s :=
    mul_nonneg hp2 s_pos.le
  rw [qDenominator]
  nlinarith [c_bounds.1, s_bounds.1, sc_tight_bounds.1]

theorem endpointEquation_calibrationQ {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper)
    (hroot : calibrationPolynomial p = 0) :
    endpointEquation p (calibrationQ p) = 0 := by
  have hD := qDenominator_pos hp
  have hraw : rawCalibrationPolynomial p = 0 := by
    have h := rawCalibrationPolynomial_eq p
    nlinarith
  rw [endpointEquation, calibrationQ]
  field_simp [ne_of_gt hD]
  dsimp [rawCalibrationPolynomial] at hraw
  linear_combination hraw

private theorem elimination_identity (p q : ℝ) :
    (c * p - s) * compatibilityEquation p q =
      (qDenominator p * q - qNumerator p) * (p ^ 2 + 1)
        - reconstructionCofactor p * endpointEquation p q := by
  have hc : 4 * c ^ 2 - 2 * c - 1 = 0 := by
    linarith [c_quadratic]
  have hs : 4 * s ^ 2 + 2 * c - 3 = 0 := by
    linarith [s_sq]
  dsimp [compatibilityEquation, endpointEquation, qDenominator, qNumerator,
    reconstructionCofactor]
  linear_combination
    ((p ^ 2 + 1) * (6 * c * p ^ 2 * q + 16 * c * p * q +
      6 * c * q + 6 * p ^ 2 * q * s + 3 * p ^ 2 * q -
      2 * p ^ 2 * s + p ^ 2 + 10 * p * q - 10 * p * s +
      8 * q * s + 3 * q - 2 * s - 1) / 8) * hc +
    (-(p ^ 2 + 1) * (c * p ^ 2 + 2 * c * p * q - c -
      p * s + q * s) / 4) * hs

theorem reconstruction_elimination_identity (p q : ℝ) :
    (c * p - s) * compatibilityEquationFactored p q =
      (qDenominator p * q - qNumerator p) * (p ^ 2 + 1)
        - reconstructionCofactor p * endpointEquation p q := by
  rw [← compatibilityEquation_eq_factored]
  exact elimination_identity p q

theorem compatibilityEquation_calibrationQ {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper)
    (hroot : calibrationPolynomial p = 0) :
    compatibilityEquation p (calibrationQ p) = 0 := by
  have hD := qDenominator_pos hp
  have hq : qDenominator p * calibrationQ p - qNumerator p = 0 := by
    rw [calibrationQ]
    field_simp [ne_of_gt hD]
    ring
  have hG := endpointEquation_calibrationQ hp hroot
  have hid := elimination_identity p (calibrationQ p)
  have hcoef : c * p - s ≠ 0 := by
    rcases hp with ⟨hpL, hpU⟩
    have hpneg : p < 0 := by
      dsimp [calibrationUpper] at hpU
      linarith
    have : c * p < 0 := mul_neg_of_pos_of_neg c_pos hpneg
    linarith [s_pos]
  rw [hq, hG] at hid
  have hid' :
      (c * p - s) * compatibilityEquation p (calibrationQ p) = 0 := by
    simpa using hid
  exact (mul_eq_zero.mp hid').resolve_left hcoef

def firstJumpNumerator (p q multiplier : ℝ) : ℝ :=
  c * multiplier * p ^ 2 * q ^ 2 * s
    + c * multiplier * p ^ 2 * s
    + c * multiplier * q ^ 2 * s + c * multiplier * s
    - c * p ^ 2 * q ^ 2 + c * p ^ 2 * q - c * p ^ 2
    - 3 * c * p * q ^ 2 - 3 * c * p
    - c * q ^ 2 + c * q - c + p ^ 2 * s - q ^ 2 * s

def secondJumpNumerator (p q multiplier : ℝ) : ℝ :=
  c ^ 2 * multiplier * p ^ 2 * q ^ 2
    + c ^ 2 * multiplier * p ^ 2
    + c ^ 2 * multiplier * q ^ 2 + c ^ 2 * multiplier
    + c * p ^ 2 * q ^ 2 - c
    + p ^ 2 * q * s - p * q ^ 2 * s - p * s + q * s

theorem firstJumpNumerator_eq_scaled_jump (p q multiplier : ℝ) :
    firstJumpNumerator p q multiplier =
      c * (1 + p ^ 2) * (1 + q ^ 2) * jump₁ p q multiplier := by
  have hc : c ≠ 0 := c_pos.ne'
  simp only [firstJumpNumerator, jump₁, sinAngle, cosAngle]
  field_simp
  ring

theorem secondJumpNumerator_eq_scaled_jump (p q multiplier : ℝ) :
    secondJumpNumerator p q multiplier =
      c * (1 + p ^ 2) * (1 + q ^ 2) * jump₂ p q multiplier := by
  have hc : c ≠ 0 := c_pos.ne'
  simp only [secondJumpNumerator, jump₂, sinAngle, cosAngle]
  field_simp
  ring

theorem endpointEquation_eq_neg_scaled_jump (p q : ℝ) :
    endpointEquation p q =
      -(c * (1 + p ^ 2) * (1 + q ^ 2) * jump₃ p q) := by
  have hc : c ≠ 0 := c_pos.ne'
  simp only [endpointEquation, jump₃, sinAngle, cosAngle]
  field_simp
  ring

def calibrationMultiplier (p q : ℝ) : ℝ :=
  (c * p ^ 2 * q ^ 2 - c * p ^ 2 * q + c * p ^ 2
    + 3 * c * p * q ^ 2 + 3 * c * p
    + c * q ^ 2 - c * q + c - p ^ 2 * s + q ^ 2 * s) /
  (c * s * (p ^ 2 + 1) * (q ^ 2 + 1))

private theorem firstJumpNumerator_calibrationMultiplier (p q : ℝ) :
    firstJumpNumerator p q (calibrationMultiplier p q) = 0 := by
  have hp : p ^ 2 + 1 ≠ 0 := by positivity
  have hq : q ^ 2 + 1 ≠ 0 := by positivity
  have hc := ne_of_gt c_pos
  have hs := ne_of_gt s_pos
  rw [firstJumpNumerator, calibrationMultiplier]
  field_simp
  ring

private theorem jumpNumerator_elimination (p q multiplier : ℝ) :
    c * firstJumpNumerator p q multiplier
      - s * secondJumpNumerator p q multiplier =
        -compatibilityEquation p q := by
  dsimp [firstJumpNumerator, secondJumpNumerator, compatibilityEquation]
  ring

theorem scaled_jumps_compatibility (p q multiplier : ℝ) :
    c * (c * (1 + p ^ 2) * (1 + q ^ 2) * jump₁ p q multiplier)
      - s * (c * (1 + p ^ 2) * (1 + q ^ 2) * jump₂ p q multiplier) =
        -compatibilityEquationFactored p q := by
  rw [← firstJumpNumerator_eq_scaled_jump,
    ← secondJumpNumerator_eq_scaled_jump,
    ← compatibilityEquation_eq_factored]
  exact jumpNumerator_elimination p q multiplier

private theorem firstJump_of_numerator_zero {p q multiplier : ℝ}
    (h : firstJumpNumerator p q multiplier = 0) :
    jump₁ p q multiplier = 0 := by
  have hc := ne_of_gt c_pos
  have hp : p ^ 2 + 1 ≠ 0 := by positivity
  have hq : q ^ 2 + 1 ≠ 0 := by positivity
  simp only [jump₁, sinAngle, cosAngle]
  field_simp
  dsimp [firstJumpNumerator] at h
  linear_combination 2 * h

private theorem secondJump_of_numerator_zero {p q multiplier : ℝ}
    (h : secondJumpNumerator p q multiplier = 0) :
    jump₂ p q multiplier = 0 := by
  have hc := ne_of_gt c_pos
  have hp : p ^ 2 + 1 ≠ 0 := by positivity
  have hq : q ^ 2 + 1 ≠ 0 := by positivity
  simp only [jump₂, sinAngle, cosAngle]
  field_simp
  dsimp [secondJumpNumerator] at h
  linear_combination 2 * h

private theorem thirdJump_of_endpointEquation {p q : ℝ}
    (h : endpointEquation p q = 0) :
    jump₃ p q = 0 := by
  have hc := ne_of_gt c_pos
  have hp : p ^ 2 + 1 ≠ 0 := by positivity
  have hq : q ^ 2 + 1 ≠ 0 := by positivity
  simp only [jump₃, sinAngle, cosAngle]
  field_simp
  dsimp [endpointEquation] at h
  linear_combination -2 * h

/-- The rationally reconstructed multiplier is exactly the value obtained
by solving the first trigonometric jump equation.  This is the formula
printed in the paper. -/
theorem calibrationMultiplier_eq_trig_formula (p q : ℝ) :
    calibrationMultiplier p q =
      (Real.sin (angle p) + 1 +
        (Real.sin (angle p + β) - Real.sin (angle q + β)) /
          (2 * c)) / s := by
  have hnum :=
    firstJumpNumerator_calibrationMultiplier p q
  have hjump := firstJump_of_numerator_zero hnum
  rw [jump₁] at hjump
  rw [Real.sin_add, Real.sin_add, sin_angle, sin_angle,
    cos_angle, cos_angle] 
  change
    calibrationMultiplier p q =
      (sinAngle p + 1 +
        ((sinAngle p * c + cosAngle p * s) -
          (sinAngle q * c + cosAngle q * s)) / (2 * c)) / s
  have hs : s ≠ 0 := s_pos.ne'
  rw [eq_div_iff hs]
  linarith

theorem reconstructed_isCalibration {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper)
    (hroot : calibrationPolynomial p = 0) :
    IsCalibration p (calibrationQ p)
      (calibrationMultiplier p (calibrationQ p)) := by
  let q := calibrationQ p
  let multiplier := calibrationMultiplier p q
  have hA : firstJumpNumerator p q multiplier = 0 := by
    exact firstJumpNumerator_calibrationMultiplier p q
  have hG : endpointEquation p q = 0 := by
    exact endpointEquation_calibrationQ hp hroot
  have hH : compatibilityEquation p q = 0 := by
    exact compatibilityEquation_calibrationQ hp hroot
  have helim := jumpNumerator_elimination p q multiplier
  have hB : secondJumpNumerator p q multiplier = 0 := by
    rw [hA, hH] at helim
    have hsB : s * secondJumpNumerator p q multiplier = 0 := by
      linarith
    exact (mul_eq_zero.mp hsB).resolve_left (ne_of_gt s_pos)
  exact ⟨firstJump_of_numerator_zero hA,
    secondJump_of_numerator_zero hB,
    thirdJump_of_endpointEquation hG⟩

def qTightRadius : ℝ := 0.0000000000001
def qBoxLower : ℝ := q₀ - qTightRadius
def qBoxUpper : ℝ := q₀ + qTightRadius

private def qLowerTest (p : ℝ) : ℝ :=
  qNumerator p - qBoxLower * qDenominator p

private def qUpperTest (p : ℝ) : ℝ :=
  qBoxUpper * qDenominator p - qNumerator p

private def qNumeratorSecant (p r : ℝ) : ℝ :=
  (4 * c * (p + r) * s + 4 * c * (p + r) + 24 * c * s
    + 2 * (p + r) * s - (p + r) + 4 * s) / 8

private def qDenominatorSecant (p r : ℝ) : ℝ :=
  (12 * c * (p + r) * s + 12 * c * (p + r) + 24 * c
    + 6 * (p + r) * s + 3 * (p + r) + 10) / 8

private theorem qNumerator_difference (p r : ℝ) :
    qNumerator p - qNumerator r =
      (p - r) * qNumeratorSecant p r := by
  dsimp [qNumerator, qNumeratorSecant]
  ring

private theorem qDenominator_difference (p r : ℝ) :
    qDenominator p - qDenominator r =
      (p - r) * qDenominatorSecant p r := by
  dsimp [qDenominator, qDenominatorSecant]
  ring

private theorem secant_bounds {p r : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper)
    (hr : r ∈ Set.Icc calibrationLower calibrationUpper) :
    (1.5 : ℝ) < qNumeratorSecant p r ∧
      0 < qDenominatorSecant p r := by
  have hp' : (-0.121 : ℝ) < p ∧ p < -0.119 := by
    rcases hp with ⟨hpL, hpU⟩
    dsimp [calibrationLower, calibrationUpper] at hpL hpU
    constructor <;> linarith
  have hr' : (-0.121 : ℝ) < r ∧ r < -0.119 := by
    rcases hr with ⟨hrL, hrU⟩
    dsimp [calibrationLower, calibrationUpper] at hrL hrU
    constructor <;> linarith
  have ht : (-0.242 : ℝ) < p + r ∧ p + r < -0.238 := by
    constructor <;> linarith
  have hsc0 : 0 < s * c := mul_pos s_pos c_pos
  have htsc : (-0.242 : ℝ) * 0.48 < (p + r) * (s * c) := by
    have h₁ : (-0.242 : ℝ) * (s * c) < (p + r) * (s * c) :=
      mul_lt_mul_of_pos_right ht.1 hsc0
    have h₂ : (-0.242 : ℝ) * 0.48 < (-0.242) * (s * c) :=
      mul_lt_mul_of_neg_left (by linarith [sc_tight_bounds.2])
        (by norm_num)
    linarith
  have htc : (-0.242 : ℝ) * 0.82 < (p + r) * c := by
    have h₁ : (-0.242 : ℝ) * c < (p + r) * c :=
      mul_lt_mul_of_pos_right ht.1 c_pos
    have h₂ : (-0.242 : ℝ) * 0.82 < (-0.242) * c :=
      mul_lt_mul_of_neg_left (by linarith [c_bounds.2]) (by norm_num)
    linarith
  have hts : (-0.242 : ℝ) * 0.6 < (p + r) * s := by
    have h₁ : (-0.242 : ℝ) * s < (p + r) * s :=
      mul_lt_mul_of_pos_right ht.1 s_pos
    have h₂ : (-0.242 : ℝ) * 0.6 < (-0.242) * s :=
      mul_lt_mul_of_neg_left (by linarith [s_bounds.2]) (by norm_num)
    linarith
  constructor
  · rw [qNumeratorSecant]
    nlinarith [sc_tight_bounds.1, s_bounds.1]
  · rw [qDenominatorSecant]
    nlinarith [c_bounds.1]

private theorem qLowerTest_at_lower :
    0 < qLowerTest calibrationLower := by
  rw [qLowerTest, qNumerator, qDenominator, qBoxLower,
    calibrationLower, q₀, qTightRadius]
  norm_num
  nlinarith [c_tight_bounds.1, c_tight_bounds.2,
    s_tight_bounds.1, s_tight_bounds.2,
    sc_tight_bounds.1, sc_tight_bounds.2]

private theorem qUpperTest_at_upper :
    0 < qUpperTest calibrationUpper := by
  rw [qUpperTest, qNumerator, qDenominator, qBoxUpper,
    calibrationUpper, q₀, qTightRadius]
  norm_num
  nlinarith [c_tight_bounds.1, c_tight_bounds.2,
    s_tight_bounds.1, s_tight_bounds.2,
    sc_tight_bounds.1, sc_tight_bounds.2]

theorem calibrationQ_inTightBox {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper) :
    |calibrationQ p - q₀| ≤ qTightRadius := by
  have hD := qDenominator_pos hp
  have hloMem :
      calibrationLower ∈ Set.Icc calibrationLower calibrationUpper := by
    constructor
    · exact le_rfl
    · norm_num [calibrationLower, calibrationUpper]
  have hhiMem :
      calibrationUpper ∈ Set.Icc calibrationLower calibrationUpper := by
    constructor
    · norm_num [calibrationLower, calibrationUpper]
    · exact le_rfl
  have hsecLo := secant_bounds hp hloMem
  have hsecHi := secant_bounds hp hhiMem
  have hLowerDiff :
      qLowerTest p - qLowerTest calibrationLower =
        (p - calibrationLower) *
          (qNumeratorSecant p calibrationLower -
            qBoxLower * qDenominatorSecant p calibrationLower) := by
    rw [qLowerTest, qLowerTest]
    calc
      qNumerator p - qBoxLower * qDenominator p -
          (qNumerator calibrationLower -
            qBoxLower * qDenominator calibrationLower) =
        (qNumerator p - qNumerator calibrationLower) -
          qBoxLower *
            (qDenominator p - qDenominator calibrationLower) := by ring
      _ = _ := by
        rw [qNumerator_difference, qDenominator_difference]
        ring
  have hUpperDiff :
      qUpperTest p - qUpperTest calibrationUpper =
        (p - calibrationUpper) *
          (qBoxUpper * qDenominatorSecant p calibrationUpper -
            qNumeratorSecant p calibrationUpper) := by
    rw [qUpperTest, qUpperTest]
    calc
      qBoxUpper * qDenominator p - qNumerator p -
          (qBoxUpper * qDenominator calibrationUpper -
            qNumerator calibrationUpper) =
        qBoxUpper *
            (qDenominator p - qDenominator calibrationUpper) -
          (qNumerator p - qNumerator calibrationUpper) := by ring
      _ = _ := by
        rw [qNumerator_difference, qDenominator_difference]
        ring
  have hqlo : qBoxLower < calibrationQ p := by
    rw [calibrationQ, lt_div_iff₀ hD]
    have hslope :
        0 < qNumeratorSecant p calibrationLower -
          qBoxLower * qDenominatorSecant p calibrationLower := by
      dsimp [qBoxLower, q₀, qTightRadius]
      nlinarith [hsecLo.1, hsecLo.2]
    have hdiff : 0 ≤ qLowerTest p - qLowerTest calibrationLower := by
      rw [hLowerDiff]
      exact mul_nonneg (sub_nonneg.mpr hp.1) hslope.le
    have hbase := qLowerTest_at_lower
    dsimp [qLowerTest] at hdiff hbase
    nlinarith
  have hqhi : calibrationQ p < qBoxUpper := by
    rw [calibrationQ, div_lt_iff₀ hD]
    have hslope :
        qBoxUpper * qDenominatorSecant p calibrationUpper -
          qNumeratorSecant p calibrationUpper < 0 := by
      dsimp [qBoxUpper, q₀, qTightRadius]
      nlinarith [hsecHi.1, hsecHi.2]
    have hdiff : 0 ≤ qUpperTest p - qUpperTest calibrationUpper := by
      rw [hUpperDiff]
      exact mul_nonneg_of_nonpos_of_nonpos
        (sub_nonpos.mpr hp.2) hslope.le
    have hbase := qUpperTest_at_upper
    dsimp [qUpperTest] at hdiff hbase
    nlinarith
  rw [abs_le]
  dsimp [qBoxLower, qBoxUpper] at hqlo hqhi
  dsimp [qTightRadius] at hqlo hqhi ⊢
  constructor <;> linarith

theorem calibrationQ_inBox {p : ℝ}
    (hp : p ∈ Set.Icc calibrationLower calibrationUpper) :
    |calibrationQ p - q₀| ≤ qRadius := by
  have h := calibrationQ_inTightBox hp
  dsimp [qTightRadius, qRadius] at h ⊢
  linarith

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Constants.lean <==
import Mathlib

/-!
# Exact constants for the golden gnomon

The finite certificates never use floating-point values for the triangle.
Lean unfolds the trigonometric constants at `π / 5` into radicals and proves
the decimal enclosures by exact rational arithmetic.
-/

namespace BellmanForest.Gnomon

noncomputable section

def β : ℝ := Real.pi / 5
def s : ℝ := Real.sin β
def c : ℝ := Real.cos β
def cotβ : ℝ := c / s
def ρ : ℝ := 2 * s * c

theorem c_exact : c = (1 + Real.sqrt 5) / 4 := by
  exact Real.cos_pi_div_five

theorem c_quadratic : 4 * c ^ 2 = 2 * c + 1 := by
  rw [c_exact]
  have h5 : (Real.sqrt 5) ^ 2 = 5 := Real.sq_sqrt (by norm_num)
  nlinarith

theorem s_sq : 4 * s ^ 2 = 3 - 2 * c := by
  have htrig := Real.sin_sq_add_cos_sq β
  change s ^ 2 + c ^ 2 = 1 at htrig
  nlinarith [c_quadratic]

theorem sqrtFive_bounds :
    (2.2360679772 : ℝ) < Real.sqrt 5 ∧
      Real.sqrt 5 < (2.2360679776 : ℝ) := by
  constructor
  · exact Real.lt_sqrt_of_sq_lt (by norm_num)
  · rw [Real.sqrt_lt' (by norm_num : (0 : ℝ) < 2.2360679776)]
    norm_num

theorem c_bounds :
    (0.8090169943 : ℝ) < c ∧ c < (0.8090169944 : ℝ) := by
  rw [c_exact]
  rcases sqrtFive_bounds with ⟨hlo, hhi⟩
  constructor <;> linarith

theorem sqrtFive_tight_bounds :
    (2.2360679774997896964091736 : ℝ) < Real.sqrt 5 ∧
      Real.sqrt 5 < (2.2360679774997896964091740 : ℝ) := by
  constructor
  · exact Real.lt_sqrt_of_sq_lt (by norm_num)
  · rw [Real.sqrt_lt' (by norm_num :
      (0 : ℝ) < 2.2360679774997896964091740)]
    norm_num

theorem c_tight_bounds :
    (0.8090169943749474241022934 : ℝ) < c ∧
      c < (0.8090169943749474241022935 : ℝ) := by
  rw [c_exact]
  rcases sqrtFive_tight_bounds with ⟨hlo, hhi⟩
  constructor <;> linarith

theorem s_exact :
    s = Real.sqrt (10 - 2 * Real.sqrt 5) / 4 := by
  rw [show s = Real.sin (Real.pi / 5) by rfl]
  rw [Real.sin_eq_sqrt_one_sub_cos_sq
      (by positivity) (by linarith [Real.pi_pos]), Real.cos_pi_div_five]
  have h5sq : (Real.sqrt 5) ^ 2 = 5 :=
    Real.sq_sqrt (by norm_num)
  have hrad : 0 ≤ 10 - 2 * Real.sqrt 5 := by
    nlinarith [Real.sqrt_lt' (by norm_num : (0 : ℝ) < 3) |>.mpr
      (by norm_num : (5 : ℝ) < 3 ^ 2)]
  rw [show 1 - ((1 + Real.sqrt 5) / 4) ^ 2 =
      (10 - 2 * Real.sqrt 5) / 16 by nlinarith]
  rw [Real.sqrt_div hrad 16]
  norm_num

theorem s_bounds :
    (0.5877852522 : ℝ) < s ∧ s < (0.5877852524 : ℝ) := by
  rw [s_exact]
  rcases sqrtFive_bounds with ⟨h5lo, h5hi⟩
  have hradlo :
      (2.3511410088 : ℝ) < Real.sqrt (10 - 2 * Real.sqrt 5) := by
    apply Real.lt_sqrt_of_sq_lt
    nlinarith
  have hradhi :
      Real.sqrt (10 - 2 * Real.sqrt 5) < (2.3511410096 : ℝ) := by
    rw [Real.sqrt_lt' (by norm_num : (0 : ℝ) < 2.3511410096)]
    nlinarith
  constructor <;> linarith

theorem s_lt_0588 : s < (0.588 : ℝ) := by
  linarith [s_bounds.2]

theorem s_pos : 0 < s := by
  linarith [s_bounds.1]

theorem c_pos : 0 < c := by
  linarith [c_bounds.1]

theorem s_tight_bounds :
    (0.5877852522924731291687058 : ℝ) < s ∧
      s < (0.5877852522924731291687061 : ℝ) := by
  have hs0 := s_pos
  have hs2 := s_sq
  rcases c_tight_bounds with ⟨hcL, hcU⟩
  constructor
  · nlinarith
  · nlinarith

theorem sc_tight_bounds :
    (0.4755282581475767860582195 : ℝ) < s * c ∧
      s * c < (0.4755282581475767860582199 : ℝ) := by
  rcases s_tight_bounds with ⟨hsL, hsU⟩
  rcases c_tight_bounds with ⟨hcL, hcU⟩
  constructor
  · have h :=
      mul_lt_mul hsL hcL.le (by norm_num) (le_of_lt s_pos)
    nlinarith
  · have h :=
      mul_lt_mul hsU hcU.le c_pos (by norm_num)
    nlinarith

theorem cotβ_bounds :
    (1.376381919 : ℝ) < cotβ ∧ cotβ < (1.376381922 : ℝ) := by
  constructor
  · rw [cotβ, lt_div_iff₀ s_pos]
    nlinarith [c_bounds.1, s_bounds.2]
  · rw [cotβ, div_lt_iff₀ s_pos]
    nlinarith [c_bounds.2, s_bounds.1]

theorem two_c_bounds :
    (1.6180339886 : ℝ) < 2 * c ∧ 2 * c < (1.6180339888 : ℝ) := by
  constructor <;> nlinarith [c_bounds.1, c_bounds.2]

theorem ρ_bounds :
    (0.9510565159 : ℝ) < ρ ∧ ρ < (0.9510565167 : ℝ) := by
  rw [ρ]
  rcases s_bounds with ⟨hslo, hshi⟩
  rcases c_bounds with ⟨hclo, hchi⟩
  have hs0 : 0 < s := by linarith
  have hc0 : 0 < c := by linarith
  constructor
  · have hprod :
        (0.5877852522 : ℝ) * 0.8090169943 < s * c :=
      mul_lt_mul hslo hclo.le (by norm_num) hs0.le
    nlinarith
  · have hprod :
        s * c < (0.5877852524 : ℝ) * 0.8090169944 :=
      mul_lt_mul hshi hchi.le hc0 (by norm_num)
    nlinarith

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Construction.lean <==
import BellmanForest.Gnomon.Parameters
import Mathlib.Analysis.Convex.PathConnected

/-!
# The critical Zalgalloid as a geometric object

For a certified calibration, the circle centre and terminal tangent length
are the solution of three explicit linear contact equations.  The curve is
an actual continuous path obtained by concatenating seven named pieces:

`mirror E → mirror T₂ → mirror arc → mirror T₁ → mirror K
 → K → T₁ → arc → T₂ → E`.

This removes the procedural phrase “the optimized line--arc curve” from the
mathematical definition.
-/

namespace BellmanForest.Gnomon

noncomputable section

abbrev Point := ℝ × ℝ

def unit (θ : ℝ) : Point := (Real.cos θ, Real.sin θ)
def mirror (P : Point) : Point := (-P.1, P.2)

def geometryX₀ : ℝ :=
  -0.37326749849352743806689335015988897
def geometryY₀ : ℝ :=
  0.20884843603839393898376857410158648
def geometryD₀ : ℝ :=
  0.29102398456632784655978553637766988
def geometryRadius : ℝ := 0.0000000001

structure Geometry where
  x : ℝ
  y : ℝ
  d : ℝ
  inBox :
    |x - geometryX₀| ≤ geometryRadius ∧
    |y - geometryY₀| ≤ geometryRadius ∧
    |d - geometryD₀| ≤ geometryRadius

namespace Geometry

def O (g : Geometry) : Point := (g.x, g.y)

def tangentLength (z : Calibration) (g : Geometry) : ℝ :=
  (g.y + s * sinAngle z.p) / cosAngle z.p

def T₁ (z : Calibration) (g : Geometry) : Point :=
  (g.x + s * cosAngle z.p, g.y + s * sinAngle z.p)

def K (z : Calibration) (g : Geometry) : Point :=
  let t := tangentLength z g
  ((T₁ z g).1 + t * sinAngle z.p,
   (T₁ z g).2 - t * cosAngle z.p)

def T₂ (z : Calibration) (g : Geometry) : Point :=
  (g.x + s * cosAngle z.q, g.y + s * sinAngle z.q)

def E (z : Calibration) (g : Geometry) : Point :=
  ((T₂ z g).1 - g.d * sinAngle z.q,
   (T₂ z g).2 + g.d * cosAngle z.q)

def contact₁ (z : Calibration) (g : Geometry) : ℝ :=
  -2 * c * g.y - s * (E z g).1 + c * (E z g).2 + s * (K z g).1

def contact₂ (z : Calibration) (g : Geometry) : ℝ :=
  2 * c * g.x + c * (E z g).1 + s * (E z g).2 + c * (K z g).1

def contact₃ (z : Calibration) (g : Geometry) : ℝ :=
  c * (E z g).2 + s * (K z g).1 - s * c

def HasCriticalContacts (z : Calibration) (g : Geometry) : Prop :=
  contact₁ z g = 0 ∧ contact₂ z g = 0 ∧ contact₃ z g = 0

def det₃ (a₁ a₂ a₃ b₁ b₂ b₃ c₁ c₂ c₃ : ℝ) : ℝ :=
  a₁ * (b₂ * c₃ - b₃ * c₂)
    - a₂ * (b₁ * c₃ - b₃ * c₁)
    + a₃ * (b₁ * c₂ - b₂ * c₁)

theorem K_y (z : Calibration) (g : Geometry) :
    (K z g).2 = 0 := by
  rw [K, tangentLength, T₁]
  dsimp
  have hcos : cosAngle z.p ≠ 0 := by
    rw [cosAngle]
    have hp := z.p_bounds
    have hden : 0 < 1 + z.p ^ 2 := one_add_sq_pos z.p
    have hnum : 0 < 1 - z.p ^ 2 := by nlinarith [hp.1, hp.2]
    exact (div_pos hnum hden).ne'
  field_simp
  ring

/-! ### A genuine parametrized seven-piece path -/

def arcPoint (g : Geometry) (θ : ℝ) : Point :=
  (g.x + s * Real.cos θ, g.y + s * Real.sin θ)

@[simp] theorem arcPoint_a (z : Calibration) (g : Geometry) :
    arcPoint g z.a = T₁ z g := by
  ext <;>
    simp [arcPoint, T₁, Calibration.a, cos_angle, sin_angle]

@[simp] theorem arcPoint_b (z : Calibration) (g : Geometry) :
    arcPoint g z.b = T₂ z g := by
  ext <;>
    simp [arcPoint, T₂, Calibration.b, cos_angle, sin_angle]

/-- The right circular shoulder, parametrized from `T₁` to `T₂`. -/
def rightShoulderPath (z : Calibration) (g : Geometry) :
    Path (T₁ z g) (T₂ z g) where
  toFun t :=
    arcPoint g (z.a + (z.b - z.a) * (t : ℝ))
  continuous_toFun := by
    dsimp [arcPoint]
    fun_prop
  source' := by simp
  target' := by simp

theorem continuous_mirror : Continuous mirror := by
  change Continuous (fun P : Point => (-P.1, P.2))
  fun_prop

/-- The reflected shoulder in the traversal direction, from
`mirror T₂` to `mirror T₁`. -/
def leftShoulderPath (z : Calibration) (g : Geometry) :
    Path (mirror (T₂ z g)) (mirror (T₁ z g)) :=
  (rightShoulderPath z g).symm.map continuous_mirror

def incomingPath (z : Calibration) (g : Geometry) :
    Path (mirror (E z g)) (mirror (T₂ z g)) :=
  Path.segment _ _

def leftTangentPath (z : Calibration) (g : Geometry) :
    Path (mirror (T₁ z g)) (mirror (K z g)) :=
  Path.segment _ _

def truncationPath (z : Calibration) (g : Geometry) :
    Path (mirror (K z g)) (K z g) :=
  Path.segment _ _

def rightTangentPath (z : Calibration) (g : Geometry) :
    Path (K z g) (T₁ z g) :=
  Path.segment _ _

def outgoingPath (z : Calibration) (g : Geometry) :
    Path (T₂ z g) (E z g) :=
  Path.segment _ _

/-- Squared Euclidean distance, used to state algebraically that the
endpoint placement is a rigid motion. -/
def distSq (P Q : Point) : ℝ :=
  (P.1 - Q.1) ^ 2 + (P.2 - Q.2) ^ 2

/-! ### The endpoint-to-endpoint placement used in Figure 1

At the right endpoint of the active support interval, the initial terminal
segment lies on the base, `K` touches the right arm, and the terminal point
`E` touches the left arm.  Thus both endpoints of the parametrized curve
lie on sides of the triangle and the complete trace is displayed. -/

def endpointRotate (z : Calibration) (P : Point) : Point :=
  (-sinAngle z.q * P.1 - cosAngle z.q * P.2,
    cosAngle z.q * P.1 - sinAngle z.q * P.2)

def endpointTranslation (z : Calibration) (g : Geometry) : Point :=
  let sb := sinAngle z.q
  let cb := cosAngle z.q
  let ty := cb * g.x + sb * g.y + s
  ((s * c - (c * cb - s * sb) * (K z g).1 - c * ty) / s, ty)

def endpointPlacement
    (z : Calibration) (g : Geometry) (P : Point) : Point :=
  let R := endpointRotate z P
  let t := endpointTranslation z g
  (R.1 + t.1, R.2 + t.2)

theorem continuous_endpointPlacement (z : Calibration) (g : Geometry) :
    Continuous (endpointPlacement z g) := by
  unfold endpointPlacement endpointRotate endpointTranslation
  fun_prop

theorem endpointPlacement_distSq
    (z : Calibration) (g : Geometry) (P Q : Point) :
    distSq (endpointPlacement z g P) (endpointPlacement z g Q) =
      distSq P Q := by
  have hunit := sinAngle_sq_add_cosAngle_sq z.q
  simp [distSq, endpointPlacement, endpointTranslation, endpointRotate]
  nlinarith

theorem endpointPlacement_mirror_T₂_on_base
    (z : Calibration) (g : Geometry) :
    (endpointPlacement z g (mirror (T₂ z g))).2 = 0 := by
  have hunit := sinAngle_sq_add_cosAngle_sq z.q
  simp [endpointPlacement, endpointTranslation, endpointRotate, mirror,
    T₂]
  linear_combination -s * hunit

theorem endpointPlacement_mirror_E_on_base
    (z : Calibration) (g : Geometry) :
    (endpointPlacement z g (mirror (E z g))).2 = 0 := by
  have hunit := sinAngle_sq_add_cosAngle_sq z.q
  simp [endpointPlacement, endpointTranslation, endpointRotate, mirror,
    E, T₂]
  linear_combination -s * hunit

theorem endpointPlacement_K_on_rightArm
    (z : Calibration) (g : Geometry) :
    s * (endpointPlacement z g (K z g)).1 +
        c * (endpointPlacement z g (K z g)).2 = s * c := by
  have hs : s ≠ 0 := ne_of_gt s_pos
  simp [endpointPlacement, endpointTranslation, endpointRotate, K_y]
  field_simp
  ring

theorem endpointPlacement_E_on_leftArm
    (z : Calibration) (g : Geometry)
    (h : HasCriticalContacts z g) :
    -s * (endpointPlacement z g (E z g)).1 +
        c * (endpointPlacement z g (E z g)).2 = s * c := by
  have hs : s ≠ 0 := ne_of_gt s_pos
  have h₁ := h.1
  have h₂ := h.2.1
  rw [contact₁] at h₁
  rw [contact₂] at h₂
  simp [endpointPlacement, endpointTranslation, endpointRotate]
  field_simp
  linear_combination cosAngle z.q * h₂ - sinAngle z.q * h₁

/-- The critical Zalgalloid as an actual continuous map from the unit
interval.  `Path.trans` performs the required reparametrizations; its type
checks every junction of the seven pieces. -/
def curvePath (z : Calibration) (g : Geometry) :
    Path (mirror (E z g)) (E z g) :=
  (incomingPath z g).trans <|
    (leftShoulderPath z g).trans <|
      (leftTangentPath z g).trans <|
        (truncationPath z g).trans <|
          (rightTangentPath z g).trans <|
            (rightShoulderPath z g).trans <|
              outgoingPath z g

/-- The same path in the endpoint-to-endpoint support placement used in
Figure 1. -/
def placedCurvePath (z : Calibration) (g : Geometry) :
    Path (endpointPlacement z g (mirror (E z g)))
      (endpointPlacement z g (E z g)) :=
  (curvePath z g).map (continuous_endpointPlacement z g)

def rightArc (z : Calibration) (g : Geometry) : Set Point :=
  Set.range (rightShoulderPath z g)

def line (A B : Point) : Set Point := segment ℝ A B

/-- The trace is the range of the continuous seven-piece path, rather than
an unordered union postulated independently of a parametrization. -/
def trace (z : Calibration) (g : Geometry) : Set Point :=
  Set.range (curvePath z g)

theorem trace_eq_seven_piece_union (z : Calibration) (g : Geometry) :
    trace z g =
      Set.range (incomingPath z g) ∪
      Set.range (leftShoulderPath z g) ∪
      Set.range (leftTangentPath z g) ∪
      Set.range (truncationPath z g) ∪
      Set.range (rightTangentPath z g) ∪
      Set.range (rightShoulderPath z g) ∪
      Set.range (outgoingPath z g) := by
  simp only [trace, curvePath, Path.trans_range]
  ac_rfl

/-- Length of the concatenation when the certified positivity and normal-fan
conditions hold. -/
def lengthFormula (z : Calibration) (g : Geometry) : ℝ :=
  2 * ((K z g).1 + tangentLength z g + s * (z.b - z.a) + g.d)

end Geometry

structure CriticalZalgalloid where
  calibration : Calibration
  geometry : Geometry
  contacts : geometry.HasCriticalContacts calibration

namespace CriticalZalgalloid

def trace (Z : CriticalZalgalloid) : Set Point :=
  Z.geometry.trace Z.calibration

def curvePath (Z : CriticalZalgalloid) :
    Path (mirror (Geometry.E Z.calibration Z.geometry))
      (Geometry.E Z.calibration Z.geometry) :=
  Z.geometry.curvePath Z.calibration

def lengthFormula (Z : CriticalZalgalloid) : ℝ :=
  Z.geometry.lengthFormula Z.calibration

end CriticalZalgalloid

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/ConvexOrder.lean <==
import Mathlib

/-!
# The combinatorial core of endpoint peeling

Lemma A.4 of the paper (endpoint peeling and cyclic bitonicity) rests on one
planar fact: *the first segment of a simple Hamiltonian path through a finite
set in convex position is an edge of the convex hull.*  Everything the
appendix does afterwards — the end-deletion invariant, the adjacent-gap
structure of Lemma A.5, the two-gap estimate of Lemma A.6, and the
three-phase sweep — is that fact applied repeatedly.

This module machine-checks its combinatorial content.

Label the points `0, 1, …, n-1` in cyclic order, starting at the initial
vertex of the path, so the path begins `0, m, …`.  For points in convex
position the chord `{0, m}` and a chord `{a, b}` with `a, b ∉ {0, m}` meet in
their relative interiors exactly when precisely one of `a, b` satisfies
`0 < · < m`.  That equivalence is the standard interleaving criterion for
chords of a convex polygon; it is the sole geometric input, and it enters
below only through the hypothesis `hnc`, which records its conclusion.  The
argument itself is purely combinatorial.

`first_step_is_hull_edge` then says that a path whose later segments never
separate `0` from `m` must have `m = 1` or `m = n - 1` — the two ends of the
remaining arc.  That is the end-deletion invariant.
-/

namespace BellmanForest.Gnomon

/-- `inFirstArc m a` is true when vertex `a` lies strictly inside the arc
running from `0` to `m` in the cyclic labelling. -/
def inFirstArc (m a : ℕ) : Bool := 0 < a && a < m

/-- Discrete intermediate value theorem: a two-valued function taking both
values on `[lo, hi]` must change between two consecutive points. -/
theorem exists_adjacent_change {f : ℕ → Bool} {lo hi i j : ℕ}
    (hilo : lo ≤ i) (hihi : i ≤ hi) (hjlo : lo ≤ j) (hjhi : j ≤ hi)
    (hne : f i ≠ f j) :
    ∃ k, lo ≤ k ∧ k + 1 ≤ hi ∧ f k ≠ f (k + 1) := by
  by_contra hcon
  push_neg at hcon
  have const : ∀ d u, lo ≤ u → u + d ≤ hi → f u = f (u + d) := by
    intro d
    induction d with
    | zero => intro u _ _; rfl
    | succ e ih =>
      intro u hu hle
      have h1 : f u = f (u + e) := ih u hu (by omega)
      have h2 : f (u + e) = f (u + e + 1) := hcon (u + e) (by omega) (by omega)
      have h3 : u + (e + 1) = u + e + 1 := by omega
      rw [h3, h1, h2]
  refine hne ?_
  rcases le_total i j with h | h
  · have := const (j - i) i hilo (by omega)
    rwa [Nat.add_sub_cancel' h] at this
  · have := const (i - j) j hjlo (by omega)
    rw [Nat.add_sub_cancel' h] at this
    exact this.symm

/-- **The first segment of a simple Hamiltonian path on a convex point set is
a hull edge.**

`W` lists the vertices in visit order, with `W 0 = 0` and `W 1 = m`.  The
hypothesis `hnc` says no later segment separates `0` from `m`, which for
points in convex position is exactly non-crossing.  The conclusion is that
`m` is cyclically adjacent to `0`. -/
theorem first_step_is_hull_edge
    {n m : ℕ} (W : ℕ → ℕ)
    (hm : 0 < m) (hmn : m < n)
    (hW0 : W 0 = 0) (hW1 : W 1 = m)
    (hsurj : ∀ v, v < n → ∃ i, i < n ∧ W i = v)
    (hnc : ∀ k, 2 ≤ k → k + 1 < n →
      inFirstArc m (W k) = inFirstArc m (W (k + 1))) :
    m = 1 ∨ m = n - 1 := by
  by_contra hcon
  push_neg at hcon
  obtain ⟨h1, h2⟩ := hcon
  have hm1 : 1 < m := lt_of_le_of_ne hm (Ne.symm h1)
  have hmn1 : m < n - 1 := lt_of_le_of_ne (by omega) h2
  obtain ⟨i, hi_lt, hi_eq⟩ := hsurj 1 (by omega)
  obtain ⟨j, hj_lt, hj_eq⟩ := hsurj (n - 1) (by omega)
  have hi2 : 2 ≤ i := by
    rcases Nat.lt_or_ge i 2 with h | h
    · interval_cases i
      · rw [hW0] at hi_eq; omega
      · rw [hW1] at hi_eq; omega
    · exact h
  have hj2 : 2 ≤ j := by
    rcases Nat.lt_or_ge j 2 with h | h
    · interval_cases j
      · rw [hW0] at hj_eq; omega
      · rw [hW1] at hj_eq; omega
    · exact h
  have hfi : inFirstArc m (W i) = true := by
    rw [hi_eq]; simp [inFirstArc]; omega
  have hfj : inFirstArc m (W j) = false := by
    rw [hj_eq]; simp [inFirstArc]; omega
  have hne : inFirstArc m (W i) ≠ inFirstArc m (W j) := by
    rw [hfi, hfj]; simp
  obtain ⟨k, hk_lo, hk_hi, hk⟩ :=
    exists_adjacent_change (f := fun t => inFirstArc m (W t))
      hi2 (by omega : i ≤ n - 1) hj2 (by omega : j ≤ n - 1) hne
  exact hk (hnc k hk_lo (by omega))

/-- The hypotheses are satisfiable, so the theorem is not vacuous: the
identity order on four points traverses the hull boundary and begins with the
hull edge `{0,1}`. -/
example : (1 : ℕ) = 1 ∨ (1 : ℕ) = 4 - 1 :=
  first_step_is_hull_edge (n := 4) (m := 1) (fun i => i)
    (by norm_num) (by norm_num) rfl rfl
    (fun v hv => ⟨v, hv, rfl⟩)
    (by
      intro k hk hk1
      have hk2 : k = 2 := by omega
      subst hk2
      simp [inFirstArc])

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/CurveSpecification.lean <==
import BellmanForest.Gnomon.EscapeWindows

/-!
# Decimal specification of the plotted seven-piece curve

The paper defines the curve intrinsically and then applies the rigid motion
`endpointPlacement`.  This file certifies the six-decimal junction and
arc-centre coordinates used to draw the candidate figure.  These plotting
coordinates are not floating-point evidence: every coordinate is enclosed
by an exact rational ball of radius `5e-7`.
-/

namespace BellmanForest.Gnomon

open BellmanForest.Certificate
open BellmanForest.Certificate.RationalExpr

noncomputable section

private def caSpecBall : RationalBall :=
  ⟨0.9715927541, 0.0000000002, by norm_num⟩
private def saSpecBall : RationalBall :=
  ⟨-0.2366590801, 0.0000000002, by norm_num⟩
private def cbSpecBall : RationalBall :=
  ⟨0.99735774705, 0.00000000015, by norm_num⟩
private def sbSpecBall : RationalBall :=
  ⟨-0.07264657235, 0.00000000015, by norm_num⟩
private def xSpecBall : RationalBall :=
  ⟨-0.37326749849352743806689335015988897,
    0.0000000001, by norm_num⟩
private def ySpecBall : RationalBall :=
  ⟨0.20884843603839393898376857410158648,
    0.0000000001, by norm_num⟩
private def dSpecBall : RationalBall :=
  ⟨0.29102398456632784655978553637766988,
    0.0000000001, by norm_num⟩

private theorem caSpecBall_contains :
    caSpecBall.Contains (cosAngle calibrationP) := by
  rw [RationalBall.Contains, caSpecBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_p_bounds with ⟨hL, hU⟩
  change (0.9715927539 : ℝ) < cosAngle calibrationP at hL
  change cosAngle calibrationP < (0.9715927543 : ℝ) at hU
  constructor <;> linarith

private theorem saSpecBall_contains :
    saSpecBall.Contains (sinAngle calibrationP) := by
  rw [RationalBall.Contains, saSpecBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_p_bounds with ⟨hL, hU⟩
  change (-0.2366590803 : ℝ) < sinAngle calibrationP at hL
  change sinAngle calibrationP < (-0.2366590799 : ℝ) at hU
  constructor <;> linarith

private theorem cbSpecBall_contains :
    cbSpecBall.Contains
      (cosAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, cbSpecBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_q_bounds with ⟨hL, hU⟩
  change
    (0.9973577469 : ℝ) <
      cosAngle (calibrationQ calibrationP) at hL
  change
    cosAngle (calibrationQ calibrationP) <
      (0.9973577472 : ℝ) at hU
  constructor <;> linarith

private theorem sbSpecBall_contains :
    sbSpecBall.Contains
      (sinAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, sbSpecBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_q_bounds with ⟨hL, hU⟩
  change
    (-0.0726465725 : ℝ) <
      sinAngle (calibrationQ calibrationP) at hL
  change
    sinAngle (calibrationQ calibrationP) <
      (-0.0726465722 : ℝ) at hU
  constructor <;> linarith

private theorem xSpecBall_contains :
    xSpecBall.Contains certifiedGeometry.x := by
  simpa [RationalBall.Contains, xSpecBall, geometryX₀, geometryRadius]
    using certifiedGeometry.inBox.1

private theorem ySpecBall_contains :
    ySpecBall.Contains certifiedGeometry.y := by
  simpa [RationalBall.Contains, ySpecBall, geometryY₀, geometryRadius]
    using certifiedGeometry.inBox.2.1

private theorem dSpecBall_contains :
    dSpecBall.Contains certifiedGeometry.d := by
  simpa [RationalBall.Contains, dSpecBall, geometryD₀, geometryRadius]
    using certifiedGeometry.inBox.2.2

private theorem caSpecBall_safe :
    caSpecBall.radius < |caSpecBall.center| := by
  norm_num [caSpecBall]

private theorem sBall_safe :
    sBall.radius < |sBall.center| := by
  norm_num [sBall]

private def tauSpecBall : RationalBall :=
  (ySpecBall.add (sBall.mul saSpecBall)).div
    caSpecBall caSpecBall_safe

private def kxSpecBall : RationalBall :=
  (xSpecBall.add (sBall.mul caSpecBall)).add
    (tauSpecBall.mul saSpecBall)

private def twoKxSpecBall : RationalBall :=
  (RationalBall.pure 2).mul kxSpecBall

private def tySpecBall : RationalBall :=
  ((cbSpecBall.mul xSpecBall).add
    (sbSpecBall.mul ySpecBall)).add sBall

private def txNumeratorSpecBall : RationalBall :=
  (sBall.mul cBall).sub
    (((cBall.mul cbSpecBall).sub (sBall.mul sbSpecBall)).mul
      kxSpecBall)
    |>.sub (cBall.mul tySpecBall)

private def txSpecBall : RationalBall :=
  txNumeratorSpecBall.div sBall sBall_safe

private theorem tauSpecBall_contains :
    tauSpecBall.Contains
      (Geometry.tangentLength certifiedCalibration certifiedGeometry) := by
  change tauSpecBall.Contains
    ((certifiedGeometry.y + s * sinAngle calibrationP) /
      cosAngle calibrationP)
  exact RationalBall.contains_div caSpecBall_safe
    (RationalBall.contains_add ySpecBall_contains
      (RationalBall.contains_mul sBall_contains saSpecBall_contains))
    caSpecBall_contains

private theorem kxSpecBall_contains :
    kxSpecBall.Contains
      (Geometry.K certifiedCalibration certifiedGeometry).1 := by
  change kxSpecBall.Contains
    (certifiedGeometry.x + s * cosAngle calibrationP +
      Geometry.tangentLength certifiedCalibration certifiedGeometry *
        sinAngle calibrationP)
  exact RationalBall.contains_add
    (RationalBall.contains_add xSpecBall_contains
      (RationalBall.contains_mul sBall_contains caSpecBall_contains))
    (RationalBall.contains_mul tauSpecBall_contains saSpecBall_contains)

private theorem twoKxSpecBall_contains :
    twoKxSpecBall.Contains
      (2 * (Geometry.K certifiedCalibration certifiedGeometry).1) := by
  exact RationalBall.contains_mul (RationalBall.contains_pure 2)
    kxSpecBall_contains

private theorem tySpecBall_contains :
    tySpecBall.Contains
      (Geometry.endpointTranslation certifiedCalibration
        certifiedGeometry).2 := by
  change tySpecBall.Contains
    (cosAngle (calibrationQ calibrationP) * certifiedGeometry.x +
      sinAngle (calibrationQ calibrationP) * certifiedGeometry.y + s)
  exact RationalBall.contains_add
    (RationalBall.contains_add
      (RationalBall.contains_mul cbSpecBall_contains xSpecBall_contains)
      (RationalBall.contains_mul sbSpecBall_contains ySpecBall_contains))
    sBall_contains

private theorem txNumeratorSpecBall_contains :
    txNumeratorSpecBall.Contains
      (s * c -
        (c * cosAngle (calibrationQ calibrationP) -
          s * sinAngle (calibrationQ calibrationP)) *
          (Geometry.K certifiedCalibration certifiedGeometry).1 -
        c * (Geometry.endpointTranslation certifiedCalibration
          certifiedGeometry).2) := by
  exact RationalBall.contains_sub
    (RationalBall.contains_sub
      (RationalBall.contains_mul sBall_contains cBall_contains)
      (RationalBall.contains_mul
        (RationalBall.contains_sub
          (RationalBall.contains_mul cBall_contains cbSpecBall_contains)
          (RationalBall.contains_mul sBall_contains sbSpecBall_contains))
        kxSpecBall_contains))
    (RationalBall.contains_mul cBall_contains tySpecBall_contains)

private theorem txSpecBall_contains :
    txSpecBall.Contains
      (Geometry.endpointTranslation certifiedCalibration
        certifiedGeometry).1 := by
  change txSpecBall.Contains
    ((s * c -
        (c * cosAngle (calibrationQ calibrationP) -
          s * sinAngle (calibrationQ calibrationP)) *
          (Geometry.K certifiedCalibration certifiedGeometry).1 -
        c * (Geometry.endpointTranslation certifiedCalibration
          certifiedGeometry).2) / s)
  exact RationalBall.contains_div sBall_safe
    txNumeratorSpecBall_contains sBall_contains

private abbrev SpecExpr := RationalExpr 13
private abbrev SpecExprPoint := SpecExpr × SpecExpr

private def SC : SpecExpr := .var 0
private def SS : SpecExpr := .var 1
private def SCA : SpecExpr := .var 2
private def SSA : SpecExpr := .var 3
private def SCB : SpecExpr := .var 4
private def SSB : SpecExpr := .var 5
private def SX : SpecExpr := .var 6
private def SY : SpecExpr := .var 7
private def SD : SpecExpr := .var 8
private def STau : SpecExpr := .var 9
private def SKX : SpecExpr := .var 10
private def STX : SpecExpr := .var 11
private def STY : SpecExpr := .var 12
private def SZero : SpecExpr := .const 0

private def rawSpecPoint : Fin 10 → SpecExprPoint :=
  let T₁ : SpecExprPoint := (SX + SS * SCA, SY + SS * SSA)
  let T₂ : SpecExprPoint := (SX + SS * SCB, SY + SS * SSB)
  let K : SpecExprPoint := (SKX, SZero)
  let E : SpecExprPoint :=
    (T₂.1 - SD * SSB, T₂.2 + SD * SCB)
  ![
    (-E.1, E.2), (-T₂.1, T₂.2), (-T₁.1, T₁.2), (-K.1, K.2),
    K, T₁, T₂, E, (-SX, SY), (SX, SY)
  ]

private def placeSpecPoint (P : SpecExprPoint) : SpecExprPoint :=
  (-SSB * P.1 - SCB * P.2 + STX,
    SCB * P.1 - SSB * P.2 + STY)

private def placedSpecPointExpr (i : Fin 10) : SpecExprPoint :=
  placeSpecPoint (rawSpecPoint i)

private def specRealEnv : Fin 13 → ℝ :=
  ![
    c, s, cosAngle calibrationP, sinAngle calibrationP,
    cosAngle (calibrationQ calibrationP),
    sinAngle (calibrationQ calibrationP),
    certifiedGeometry.x, certifiedGeometry.y, certifiedGeometry.d,
    Geometry.tangentLength certifiedCalibration certifiedGeometry,
    (Geometry.K certifiedCalibration certifiedGeometry).1,
    (Geometry.endpointTranslation certifiedCalibration
      certifiedGeometry).1,
    (Geometry.endpointTranslation certifiedCalibration
      certifiedGeometry).2
  ]

private def specBallEnv : Fin 13 → RationalBall :=
  ![
    cBall, sBall, caSpecBall, saSpecBall, cbSpecBall, sbSpecBall,
    xSpecBall, ySpecBall, dSpecBall, tauSpecBall, kxSpecBall,
    txSpecBall, tySpecBall
  ]

@[simp] private theorem specBallEnv_zero :
    specBallEnv 0 = cBall := rfl
@[simp] private theorem specBallEnv_one :
    specBallEnv 1 = sBall := rfl
@[simp] private theorem specBallEnv_two :
    specBallEnv 2 = caSpecBall := rfl
@[simp] private theorem specBallEnv_three :
    specBallEnv 3 = saSpecBall := rfl
@[simp] private theorem specBallEnv_four :
    specBallEnv 4 = cbSpecBall := rfl
@[simp] private theorem specBallEnv_five :
    specBallEnv 5 = sbSpecBall := rfl
@[simp] private theorem specBallEnv_six :
    specBallEnv 6 = xSpecBall := rfl
@[simp] private theorem specBallEnv_seven :
    specBallEnv 7 = ySpecBall := rfl
@[simp] private theorem specBallEnv_eight :
    specBallEnv 8 = dSpecBall := rfl
@[simp] private theorem specBallEnv_nine :
    specBallEnv 9 = tauSpecBall := rfl
@[simp] private theorem specBallEnv_ten :
    specBallEnv 10 = kxSpecBall := rfl
@[simp] private theorem specBallEnv_eleven :
    specBallEnv 11 = txSpecBall := rfl
@[simp] private theorem specBallEnv_twelve :
    specBallEnv 12 = tySpecBall := rfl

private theorem specEnv_contains :
    ∀ i, (specBallEnv i).Contains (specRealEnv i) := by
  intro i
  fin_cases i
  · exact cBall_contains
  · exact sBall_contains
  · exact caSpecBall_contains
  · exact saSpecBall_contains
  · exact cbSpecBall_contains
  · exact sbSpecBall_contains
  · exact xSpecBall_contains
  · exact ySpecBall_contains
  · exact dSpecBall_contains
  · exact tauSpecBall_contains
  · exact kxSpecBall_contains
  · exact txSpecBall_contains
  · exact tySpecBall_contains

def certifiedPlacedCurvePoint (i : Fin 10) : Point :=
  let z := certifiedCalibration
  let g := certifiedGeometry
  let raw : Fin 10 → Point :=
    ![
      mirror (Geometry.E z g), mirror (Geometry.T₂ z g),
      mirror (Geometry.T₁ z g), mirror (Geometry.K z g),
      Geometry.K z g, Geometry.T₁ z g, Geometry.T₂ z g,
      Geometry.E z g, mirror (Geometry.O g), Geometry.O g
    ]
  Geometry.endpointPlacement z g (raw i)

private def placedSpecPointBall (i : Fin 10) :
    RationalBall × RationalBall :=
  (evalBall specBallEnv (placedSpecPointExpr i).1,
    evalBall specBallEnv (placedSpecPointExpr i).2)

private theorem placedSpecPointBall_contains (i : Fin 10) :
    (placedSpecPointBall i).1.Contains (certifiedPlacedCurvePoint i).1 ∧
      (placedSpecPointBall i).2.Contains
        (certifiedPlacedCurvePoint i).2 := by
  have hx := contains_eval specEnv_contains (placedSpecPointExpr i).1
  have hy := contains_eval specEnv_contains (placedSpecPointExpr i).2
  change
    (placedSpecPointBall i).1.Contains
        (certifiedPlacedCurvePoint i).1 ∧
      (placedSpecPointBall i).2.Contains
        (certifiedPlacedCurvePoint i).2
  constructor
  · fin_cases i <;>
      simpa [placedSpecPointBall, placedSpecPointExpr, placeSpecPoint,
        rawSpecPoint, specRealEnv, certifiedPlacedCurvePoint,
        Geometry.endpointPlacement, Geometry.endpointRotate,
        Geometry.O, Geometry.E, Geometry.T₂, Geometry.T₁, Geometry.K_y,
        mirror, evalReal, SC, SS, SCA, SSA, SCB, SSB, SX, SY, SD,
        STau, SKX, STX, STY, SZero] using hx
  · fin_cases i <;>
      simpa [placedSpecPointBall, placedSpecPointExpr, placeSpecPoint,
        rawSpecPoint, specRealEnv, certifiedPlacedCurvePoint,
        Geometry.endpointPlacement, Geometry.endpointRotate,
        Geometry.O, Geometry.E, Geometry.T₂, Geometry.T₁, Geometry.K_y,
        mirror, evalReal, SC, SS, SCA, SSA, SCB, SSB, SX, SY, SD,
        STau, SKX, STX, STY, SZero] using hy

private def displayedCurvePoint : Fin 10 → ℚ × ℚ :=
  ![
    (-0.200294, 0.000000), (0.090730, 0.000000),
    (0.187980, 0.008101), (0.258773, 0.019977),
    (0.285047, 0.380686), (0.216722, 0.402696),
    (0.121673, 0.424804), (-0.166280, 0.466976),
    (0.090730, 0.587785), (0.036497, -0.156777)
  ]

set_option maxHeartbeats 1000000 in
-- Expanded exact rational-ball coordinates have large numerators.
private theorem placedSpecPointBall_fits (i : Fin 10) :
    |(placedSpecPointBall i).1.center - (displayedCurvePoint i).1| +
          (placedSpecPointBall i).1.radius ≤ 0.0000005 ∧
      |(placedSpecPointBall i).2.center - (displayedCurvePoint i).2| +
          (placedSpecPointBall i).2.radius ≤ 0.0000005 := by
  fin_cases i <;>
    norm_num [placedSpecPointBall, placedSpecPointExpr, placeSpecPoint,
      rawSpecPoint, displayedCurvePoint, SC, SS, SCA, SSA,
      SCB, SSB, SX, SY, SD, STau, SKX, STX, STY, SZero,
      txSpecBall, txNumeratorSpecBall, tySpecBall, kxSpecBall,
      tauSpecBall, caSpecBall_safe, sBall_safe, caSpecBall, saSpecBall,
      cbSpecBall, sbSpecBall, xSpecBall, ySpecBall, dSpecBall, cBall,
      sBall, evalBall, RationalBall.div, RationalBall.inv,
      RationalBall.pow, RationalBall.pure, RationalBall.add,
      RationalBall.sub, RationalBall.neg, RationalBall.mul]

private theorem near_of_ball
    (B : RationalBall) (x : ℝ) (q r : ℚ)
    (hx : B.Contains x)
    (hfit : |B.center - q| + B.radius ≤ r) :
    |x - (q : ℝ)| ≤ (r : ℝ) := by
  rw [RationalBall.Contains] at hx
  have hfitReal :
      |(B.center : ℝ) - (q : ℝ)| + (B.radius : ℝ) ≤ (r : ℝ) := by
    exact_mod_cast hfit
  calc
    |x - (q : ℝ)| ≤
        |x - (B.center : ℝ)| + |(B.center : ℝ) - (q : ℝ)| :=
      abs_sub_le _ _ _
    _ ≤ (B.radius : ℝ) + |(B.center : ℝ) - (q : ℝ)| :=
      add_le_add hx (le_refl _)
    _ ≤ (r : ℝ) := by linarith

/-- The three displayed straight-piece lengths are certified to the last
printed decimal place. -/
theorem certified_straight_piece_decimals :
    |certifiedGeometry.d - 0.291023985| ≤ 0.000000001 ∧
      |Geometry.tangentLength certifiedCalibration certifiedGeometry -
          0.071782873| ≤ 0.000000001 ∧
      |2 * (Geometry.K certifiedCalibration certifiedGeometry).1 -
          0.361664650| ≤ 0.000000001 := by
  refine ⟨?_, ?_, ?_⟩
  · exact near_of_ball dSpecBall _ 0.291023985 0.000000001
      dSpecBall_contains (by norm_num [dSpecBall])
  · exact near_of_ball tauSpecBall _ 0.071782873 0.000000001
      tauSpecBall_contains (by
        norm_num [tauSpecBall, caSpecBall_safe, ySpecBall, sBall,
          saSpecBall, caSpecBall, RationalBall.div, RationalBall.inv,
          RationalBall.add, RationalBall.mul])
  · exact near_of_ball twoKxSpecBall _ 0.361664650 0.000000001
      twoKxSpecBall_contains (by
        norm_num [twoKxSpecBall, kxSpecBall, tauSpecBall,
          caSpecBall_safe, xSpecBall, ySpecBall, cBall, sBall,
          caSpecBall, saSpecBall, RationalBall.div, RationalBall.inv,
          RationalBall.pure, RationalBall.add, RationalBall.mul])

/-- The displayed circular-piece length follows from the certified angular
span and the exact radical enclosure for the common radius. -/
theorem certified_arc_piece_decimal :
    |s * (certifiedCalibration.b - certifiedCalibration.a) -
        0.097698831| ≤ 0.000000002 := by
  rcases certified_angle_span_decimal with ⟨haL, haU⟩
  rcases s_tight_bounds with ⟨hsL, hsU⟩
  have hspanPos :
      0 < certifiedCalibration.b - certifiedCalibration.a := by
    linarith
  have hLower :
      (0.5877852522924731291687058 : ℝ) * 0.1662151772 <
        s * (certifiedCalibration.b - certifiedCalibration.a) :=
    mul_lt_mul hsL haL.le (by norm_num) s_pos.le
  have hUpper :
      s * (certifiedCalibration.b - certifiedCalibration.a) <
        (0.5877852522924731291687061 : ℝ) * 0.1662151785 :=
    mul_lt_mul hsU haU.le hspanPos (by norm_num)
  rw [abs_le]
  constructor <;> nlinarith

/-- Every six-decimal junction and arc-centre coordinate used in the
candidate drawing is within half a unit in the last printed place.
Indices `0` through `7` are the successive path junctions; indices `8`
and `9` are the two arc centres. -/
theorem certified_placed_curve_decimal (i : Fin 10) :
    |(certifiedPlacedCurvePoint i).1 -
        ((displayedCurvePoint i).1 : ℝ)| ≤ 0.0000005 ∧
      |(certifiedPlacedCurvePoint i).2 -
        ((displayedCurvePoint i).2 : ℝ)| ≤ 0.0000005 := by
  rcases placedSpecPointBall_contains i with ⟨hx, hy⟩
  rcases placedSpecPointBall_fits i with ⟨hfx, hfy⟩
  exact
    ⟨near_of_ball _ _ _ _ hx hfx,
      near_of_ball _ _ _ _ hy hfy⟩

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/DiscreteCalibration.lean <==
import Mathlib

/-!
# The calibration lemma, finitely

The lower bound in the golden-gnomon theorem is usually stated with a marked
measure `ν` on `S¹ × [0,L]`, a Fubini identity, and a Borel-measurability
remark for the support-contact map.  None of that is needed.

The calibration measure is supported on six arcs of directions and three
atoms, and after standardization the competitor is a polygon, so every
support contact is one of finitely many vertices and the contact map is
piecewise constant.  The whole analytic step therefore collapses to *Abel
summation on a finite list of vectors*:

* `v` is the finite list of calibration vectors, of total sum zero;
* `P` lists the competitor's vertices in temporal order;
* `σ j` is the index of the vertex supporting `v j`;
* the ledger hypothesis is that every suffix sum lies in the unit ball.

No measure theory, no measurability, no Fubini.  `hbal` and `hledger` are
exactly what `Ledger.lean` certifies, and `σ` is exactly what
`AnchoredSweep.lean` constrains.
-/

namespace BellmanForest.Gnomon

open Finset

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
variable {ι : Type*} [Fintype ι]

/-- The suffix state of the calibration ledger: the total vector still to be
supported at or after vertex `i`. -/
noncomputable def ledgerState (v : ι → E) (σ : ι → ℕ)
    (i : ℕ) : E :=
  ∑ j ∈ univ.filter fun j => i < σ j, v j

/-- **Discrete calibration identity.**  Abel summation, using only that the
calibration vectors sum to zero. -/
theorem sum_inner_eq_sum_ledgerState
    {n : ℕ} (v : ι → E) (P : ℕ → E) (σ : ι → ℕ)
    (hbal : ∑ j, v j = 0) (hσ : ∀ j, σ j ≤ n) :
    ∑ j, (inner ℝ (v j) (P (σ j)) : ℝ) =
      ∑ i ∈ range n, (inner ℝ (ledgerState v σ i) (P (i + 1) - P i) : ℝ) := by
  have hrange : ∀ j : ι,
      (range n).filter (fun i => i < σ j) = range (σ j) := by
    intro j
    ext i
    simp only [mem_filter, mem_range]
    constructor
    · exact fun h => h.2
    · exact fun h => ⟨lt_of_lt_of_le h (hσ j), h⟩
  have hbase : ∀ j : ι,
      P (σ j) = P 0 + ∑ i ∈ range (σ j), (P (i + 1) - P i) := by
    intro j
    rw [Finset.sum_range_sub (fun i => P i)]
    abel
  calc
    ∑ j, (inner ℝ (v j) (P (σ j)) : ℝ)
        = ∑ j, ((inner ℝ (v j) (P 0) : ℝ)
            + ∑ i ∈ range n,
                (if i < σ j then (inner ℝ (v j) (P (i + 1) - P i) : ℝ)
                  else 0)) := by
          refine Finset.sum_congr rfl fun j _ => ?_
          rw [hbase j, inner_add_right, Finset.sum_ite,
            Finset.sum_const_zero, add_zero, hrange j,
            ← inner_sum]
    _ = (inner ℝ (∑ j, v j) (P 0) : ℝ)
          + ∑ i ∈ range n, ∑ j,
              (if i < σ j then (inner ℝ (v j) (P (i + 1) - P i) : ℝ)
                else 0) := by
          rw [Finset.sum_add_distrib, ← Finset.sum_comm, sum_inner]
    _ = ∑ i ∈ range n,
            (inner ℝ (ledgerState v σ i) (P (i + 1) - P i) : ℝ) := by
          rw [hbal, inner_zero_left, zero_add]
          refine Finset.sum_congr rfl fun i _ => ?_
          rw [ledgerState, sum_inner, Finset.sum_filter]

/-- **Discrete calibration lemma.**  If every ledger state lies in the closed
unit ball, the calibrated support total is at most the polygon's length.

This is the entire analytic content of the lower bound. -/
theorem sum_inner_le_length
    {n : ℕ} (v : ι → E) (P : ℕ → E) (σ : ι → ℕ)
    (hbal : ∑ j, v j = 0) (hσ : ∀ j, σ j ≤ n)
    (hledger : ∀ i ∈ range n, ‖ledgerState v σ i‖ ≤ 1) :
    ∑ j, (inner ℝ (v j) (P (σ j)) : ℝ) ≤
      ∑ i ∈ range n, ‖P (i + 1) - P i‖ := by
  rw [sum_inner_eq_sum_ledgerState v P σ hbal hσ]
  refine Finset.sum_le_sum fun i hi => ?_
  calc
    (inner ℝ (ledgerState v σ i) (P (i + 1) - P i) : ℝ)
        ≤ ‖ledgerState v σ i‖ * ‖P (i + 1) - P i‖ :=
          real_inner_le_norm _ _
    _ ≤ 1 * ‖P (i + 1) - P i‖ :=
          mul_le_mul_of_nonneg_right (hledger i hi) (norm_nonneg _)
    _ = ‖P (i + 1) - P i‖ := one_mul _

/-- The form used against a competitor: if each `v j` is supported at
`P (σ j)`, the calibrated total is a lower bound for the polygon's length. -/
theorem calibrated_total_le_length
    {n : ℕ} (v : ι → E) (P : ℕ → E) (σ : ι → ℕ)
    (hbal : ∑ j, v j = 0) (hσ : ∀ j, σ j ≤ n)
    (hledger : ∀ i ∈ range n, ‖ledgerState v σ i‖ ≤ 1)
    (support : ℝ)
    (hsupport : support ≤ ∑ j, (inner ℝ (v j) (P (σ j)) : ℝ)) :
    support ≤ ∑ i ∈ range n, ‖P (i + 1) - P i‖ :=
  hsupport.trans (sum_inner_le_length v P σ hbal hσ hledger)

/-! ### Normal-cone aggregation

The step that produces `hsupport` above.  A whole interval of directions may
be replaced by a single vector, because a point realizing the support in each
direction of a nonnegatively-weighted family also realizes it in their
weighted sum.  Positivity of the weights is the only hypothesis, and no
measurability or interchange of integrals is involved: for a polygon the
normal fan is finite, so the family is finite. -/

/-- The aggregated support value is the weighted sum of the individual
support values. -/
theorem inner_weighted_sum (p : E) (w : ι → ℝ) (u : ι → E) :
    (inner ℝ p (∑ i, w i • u i) : ℝ) = ∑ i, w i * (inner ℝ p (u i) : ℝ) := by
  rw [inner_sum]
  exact Finset.sum_congr rfl fun i _ => real_inner_smul_right p (u i) (w i)

/-- **Normal-cone aggregation.**  If a single point `p` realizes the support
of `H` in every direction of a finite family carrying nonnegative weights,
then it realizes the support in the weighted sum of those directions. -/
theorem supports_weighted_sum
    {H : Set E} {p : E} (w : ι → ℝ) (u : ι → E)
    (hw : ∀ i, 0 ≤ w i)
    (hsupp : ∀ i, ∀ x ∈ H, (inner ℝ x (u i) : ℝ) ≤ (inner ℝ p (u i) : ℝ)) :
    ∀ x ∈ H, (inner ℝ x (∑ i, w i • u i) : ℝ)
      ≤ (inner ℝ p (∑ i, w i • u i) : ℝ) := by
  intro x hx
  rw [inner_weighted_sum, inner_weighted_sum]
  exact Finset.sum_le_sum fun i _ =>
    mul_le_mul_of_nonneg_left (hsupp i x hx) (hw i)

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/EscapeCalibration.lean <==
import BellmanForest.Gnomon.DiscreteCalibration
import BellmanForest.Gnomon.Constants

/-!
# From escape inequalities to the length bound

`DiscreteCalibration` turns a balanced family of calibration vectors and a
unit-ball ledger into a length bound.  This file supplies the other half:
the balanced families come from the triangle escape inequality, one triple
per chunk of the calibration measure.

The plane is `ℂ`, which Mathlib already equips with the Euclidean real inner
product, and where the rotation identity behind the escape inequality is a
two-line computation.

A *chunk* is a maximal piece of the calibration parameter on which all three
support contacts of the competitor are constant.  For a polygon there are
finitely many, and integrating the escape inequality over a chunk turns it
into the hypothesis `chunk_escape` below, with no integral left in sight:
the integration has been absorbed into the three vectors `heavy`, `left`,
`right`, which are the chunk's integrated normals.
-/

namespace BellmanForest.Gnomon

open Finset

/-- The unit direction `u θ`, as a point of the plane `ℂ`. -/
noncomputable def dir (θ : ℝ) : ℂ := ⟨Real.cos θ, Real.sin θ⟩

@[simp] theorem dir_re (θ : ℝ) : (dir θ).re = Real.cos θ := rfl
@[simp] theorem dir_im (θ : ℝ) : (dir θ).im = Real.sin θ := rfl

/-- **The escape identity.**  The three weighted normals of the triangle
escape inequality sum to zero.  This is why the inequality is translation
invariant, and it is the only structural fact the calibration needs. -/
theorem escape_normals_sum (φ : ℝ) :
    ((2 * c : ℝ) : ℂ) * dir φ
      + dir (φ + Real.pi - β) + dir (φ + Real.pi + β) = 0 := by
  have hc : c = Real.cos β := rfl
  apply Complex.ext <;>
    simp [Complex.add_re, Complex.add_im, Complex.mul_re, Complex.mul_im,
      hc, Real.cos_add, Real.sin_add, Real.cos_sub, Real.sin_sub,
      Complex.cos_ofReal_re] <;>
    ring

/-- A chunk of the calibration: the three integrated normals of one escape
inequality (or of the escape inequality integrated over a sub-arc of
directions on which the competitor's support contacts do not move), together
with the vertex indices realising those contacts. -/
structure Chunk (n : ℕ) where
  /-- total escape mass carried by this chunk -/
  weight : ℝ
  /-- integrated heavy normal `∫ 2c · u_φ` -/
  heavy : ℂ
  /-- integrated normal `∫ u_{φ+π-β}` -/
  left : ℂ
  /-- integrated normal `∫ u_{φ+π+β}` -/
  right : ℂ
  /-- the chunk's normals are balanced, by `escape_normals_sum` and
  linearity of the integral -/
  balanced : heavy + left + right = 0
  heavyContact : ℕ
  leftContact : ℕ
  rightContact : ℕ
  heavyContact_le : heavyContact ≤ n
  leftContact_le : leftContact ≤ n
  rightContact_le : rightContact ≤ n

namespace Chunk

variable {n : ℕ}

/-- The chunk's three vectors, indexed by `Fin 3`. -/
noncomputable def vec (ch : Chunk n) : Fin 3 → ℂ :=
  ![ch.heavy, ch.left, ch.right]

/-- The chunk's three contacts, indexed by `Fin 3`. -/
def contact (ch : Chunk n) : Fin 3 → ℕ :=
  ![ch.heavyContact, ch.leftContact, ch.rightContact]

theorem sum_vec (ch : Chunk n) : ∑ t, ch.vec t = 0 := by
  simp [vec, Fin.sum_univ_three, ch.balanced]

theorem contact_le (ch : Chunk n) (t : Fin 3) : ch.contact t ≤ n := by
  fin_cases t
  · exact ch.heavyContact_le
  · exact ch.leftContact_le
  · exact ch.rightContact_le

end Chunk

variable {K n : ℕ}

/-- The flattened calibration vector family of a finite list of chunks. -/
noncomputable def chunkVec (ch : Fin K → Chunk n) : Fin K × Fin 3 → ℂ :=
  fun p => (ch p.1).vec p.2

/-- The flattened contact assignment. -/
def chunkContact (ch : Fin K → Chunk n) : Fin K × Fin 3 → ℕ :=
  fun p => (ch p.1).contact p.2

theorem chunkVec_sum (ch : Fin K → Chunk n) :
    ∑ p, chunkVec ch p = 0 := by
  rw [Fintype.sum_prod_type]
  simp [chunkVec, Chunk.sum_vec]

theorem chunkContact_le (ch : Fin K → Chunk n) (p : Fin K × Fin 3) :
    chunkContact ch p ≤ n :=
  (ch p.1).contact_le p.2

/-- **The convex lower bound, finitely.**

If a polygon `P` admits, for each chunk of the calibration, the escape
inequality integrated over that chunk, and if the resulting ledger never
leaves the closed unit disk, then the polygon is at least as long as the
total calibrated mass.

Instantiated at the golden gnomon this is the lower bound `C ≤ len γ`: the
`chunk_escape` hypotheses are the triangle escape condition, and `hledger`
is what `Ledger.lean` certifies for a normal-fan or anchored order. -/
theorem length_ge_of_chunked_escape
    (P : ℕ → ℂ) (ch : Fin K → Chunk n)
    (chunk_escape : ∀ k, (ch k).weight * ρ ≤
        ∑ t, (inner ℝ ((ch k).vec t) (P ((ch k).contact t)) : ℝ))
    (hledger : ∀ i ∈ range n,
        ‖ledgerState (chunkVec ch) (chunkContact ch) i‖ ≤ 1) :
    (∑ k, (ch k).weight) * ρ ≤ ∑ i ∈ range n, ‖P (i + 1) - P i‖ := by
  refine calibrated_total_le_length (chunkVec ch) P (chunkContact ch)
    (chunkVec_sum ch) (chunkContact_le ch) hledger _ ?_
  rw [Fintype.sum_prod_type, Finset.sum_mul]
  exact Finset.sum_le_sum fun k _ => chunk_escape k

/-- The atomic case, where no integration is involved: a single escape
inequality at one orientation, with its three support contacts.  This is the
form taken by the three calibration atoms `Z₀, Z₁, Z₂`. -/
noncomputable def atomChunk (φ : ℝ) (mass : ℝ)
    (i₀ i₁ i₂ : ℕ) (h₀ : i₀ ≤ n) (h₁ : i₁ ≤ n) (h₂ : i₂ ≤ n) :
    Chunk n where
  weight := mass
  heavy := (mass : ℂ) * (((2 * c : ℝ) : ℂ) * dir φ)
  left := (mass : ℂ) * dir (φ + Real.pi - β)
  right := (mass : ℂ) * dir (φ + Real.pi + β)
  balanced := by
    have h := escape_normals_sum φ
    have : (mass : ℂ) * (((2 * c : ℝ) : ℂ) * dir φ
        + dir (φ + Real.pi - β) + dir (φ + Real.pi + β)) = 0 := by
      rw [h, mul_zero]
    linear_combination this
  heavyContact := i₀
  leftContact := i₁
  rightContact := i₂
  heavyContact_le := h₀
  leftContact_le := h₁
  rightContact_le := h₂

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/EscapeCriterion.lean <==
import BellmanForest.Gnomon.EscapeCalibration

/-!
# The escape criterion

"No congruent copy of the triangle contains the path" is a statement about
two unknowns, a rotation and a translation.  The translation can be
eliminated once and for all, because the triangle's three weighted outward
normals sum to zero: this is `escape_normals_sum`, the same identity that
drives the calibration.

What is left is one scalar inequality per rotation.  The elimination is
Farkas' lemma, but in the plane it needs no theory — the two-dimensional
system has determinant `sin (π - β) = s`, independent of the rotation, so
the translation can simply be written down.
-/

namespace BellmanForest.Gnomon

open Finset

variable {n : ℕ}

@[simp] theorem inner_dir (θ : ℝ) (t : ℂ) :
    (inner ℝ (dir θ) t : ℝ) = t.re * Real.cos θ + t.im * Real.sin θ := by
  simp [Complex.inner, dir, Complex.mul_re]

/-- The second normal direction of the placed triangle. -/
noncomputable abbrev dirL (φ : ℝ) : ℂ := dir (φ + Real.pi - β)
/-- The third normal direction of the placed triangle. -/
noncomputable abbrev dirR (φ : ℝ) : ℂ := dir (φ + Real.pi + β)

private theorem det_eq_s (φ : ℝ) :
    Real.sin (φ + Real.pi - β) * Real.cos φ
      - Real.cos (φ + Real.pi - β) * Real.sin φ = s := by
  have h : φ + Real.pi - β - φ = Real.pi - β := by ring
  have := Real.sin_sub (φ + Real.pi - β) φ
  rw [h, Real.sin_pi_sub] at this
  simpa [s] using this.symm

/-- The translation realising prescribed values against the first two
normals.  Cramer's rule; the determinant is `s`. -/
noncomputable def solve (φ A B : ℝ) : ℂ :=
  ⟨(A * Real.sin (φ + Real.pi - β) - B * Real.sin φ) / s,
   (B * Real.cos φ - A * Real.cos (φ + Real.pi - β)) / s⟩

theorem inner_solve_heavy (φ A B : ℝ) :
    (inner ℝ (dir φ) (solve φ A B) : ℝ) = A := by
  have hs : s ≠ 0 := ne_of_gt s_pos
  have hdet := det_eq_s φ
  simp only [inner_dir, solve]
  field_simp
  linear_combination A * hdet

theorem inner_solve_left (φ A B : ℝ) :
    (inner ℝ (dirL φ) (solve φ A B) : ℝ) = B := by
  have hs : s ≠ 0 := ne_of_gt s_pos
  have hdet := det_eq_s φ
  simp only [dirL, inner_dir, solve]
  field_simp
  linear_combination B * hdet

/-- The third value is forced, because the three weighted normals of the
escape inequality sum to zero. -/
theorem inner_solve_right (φ A B : ℝ) :
    (inner ℝ (dirR φ) (solve φ A B) : ℝ) = -(2 * c * A) - B := by
  have hsum := escape_normals_sum φ
  have hR : dirR φ = -(((2 * c : ℝ) : ℂ) * dir φ) - dirL φ := by
    simp only [dirL, dirR]
    linear_combination hsum
  rw [hR]
  simp only [inner_sub_left, inner_neg_left]
  rw [show (((2 * c : ℝ) : ℂ) * dir φ) = ((2 * c : ℝ) : ℝ) • dir φ by
        simp [Complex.real_smul]]
  rw [real_inner_smul_left, inner_solve_heavy, inner_solve_left]

/-- `x` lies in the open triangle placed at rotation `φ` and translation
`t`.  The three outward normals carry weights `2c, 1, 1` and offsets
`0, ρ, 0`, so the weighted offsets total `ρ`. -/
def MemPlaced (φ : ℝ) (t x : ℂ) : Prop :=
  (inner ℝ (dir φ) x : ℝ) < inner ℝ (dir φ) t ∧
    (inner ℝ (dirL φ) x : ℝ) < ρ + inner ℝ (dirL φ) t ∧
    (inner ℝ (dirR φ) x : ℝ) < inner ℝ (dirR φ) t

/-- The path escapes: no placement of the triangle contains all of it. -/
def Escapes (P : ℕ → ℂ) (n : ℕ) : Prop :=
  ∀ φ : ℝ, ∀ t : ℂ, ∃ i ≤ n, ¬ MemPlaced φ t (P i)

/-- **Easy direction.**  A single weighted sum of the three defining
inequalities contradicts containment.  This is all the upper bound needs. -/
theorem escapes_of_support (P : ℕ → ℂ) (n : ℕ)
    (h : ∀ φ : ℝ, ∃ i₀ i₁ i₂, i₀ ≤ n ∧ i₁ ≤ n ∧ i₂ ≤ n ∧
      ρ ≤ 2 * c * (inner ℝ (dir φ) (P i₀) : ℝ)
            + (inner ℝ (dirL φ) (P i₁) : ℝ)
            + (inner ℝ (dirR φ) (P i₂) : ℝ)) :
    Escapes P n := by
  intro φ t
  obtain ⟨i₀, i₁, i₂, h₀, h₁, h₂, hsum⟩ := h φ
  by_contra hcon
  push Not at hcon
  have m₀ := hcon i₀ h₀
  have m₁ := hcon i₁ h₁
  have m₂ := hcon i₂ h₂
  have hc : 0 < 2 * c := by linarith [c_pos]
  have e₀ : 2 * c * (inner ℝ (dir φ) (P i₀) : ℝ)
      < 2 * c * (inner ℝ (dir φ) t : ℝ) :=
    mul_lt_mul_of_pos_left m₀.1 hc
  have hzero : 2 * c * (inner ℝ (dir φ) t : ℝ)
      + (inner ℝ (dirL φ) t : ℝ) + (inner ℝ (dirR φ) t : ℝ) = 0 := by
    have hsum := escape_normals_sum φ
    have : (inner ℝ (((2 * c : ℝ) : ℂ) * dir φ + dirL φ + dirR φ) t : ℝ)
        = 0 := by rw [hsum]; simp
    rw [inner_add_left, inner_add_left] at this
    rw [show (((2 * c : ℝ) : ℂ) * dir φ) = ((2 * c : ℝ) : ℝ) • dir φ by
          simp [Complex.real_smul], real_inner_smul_left] at this
    linarith [this]
  linarith [m₁.2.1, m₂.2.2]

/-- **Hard direction.**  If the weighted support sum ever drops below `ρ`,
the translation `solve` puts the whole path inside a placement.  The witness
is explicit, so no separation or duality theorem is used. -/
theorem support_of_escapes (P : ℕ → ℂ) (n : ℕ) (hE : Escapes P n)
    (φ : ℝ) (h₀ h₁ h₂ : ℝ)
    (b₀ : ∀ i ≤ n, (inner ℝ (dir φ) (P i) : ℝ) ≤ h₀)
    (b₁ : ∀ i ≤ n, (inner ℝ (dirL φ) (P i) : ℝ) ≤ h₁)
    (b₂ : ∀ i ≤ n, (inner ℝ (dirR φ) (P i) : ℝ) ≤ h₂) :
    ρ ≤ 2 * c * h₀ + h₁ + h₂ := by
  by_contra hlt
  push Not at hlt
  set D : ℝ := ρ - (2 * c * h₀ + h₁ + h₂) with hD
  have hDpos : 0 < D := by simp only [hD]; linarith
  have hcpos : 0 < 2 * c + 1 := by linarith [c_pos]
  set ε : ℝ := D / (2 * (2 * c + 1)) with hε
  have hεpos : 0 < ε := by
    simp only [hε]; positivity
  refine absurd (hE φ (solve φ (h₀ + ε) (h₁ - ρ + ε))) ?_
  push Not
  intro i hi
  refine ⟨?_, ?_, ?_⟩
  · rw [inner_solve_heavy]; linarith [b₀ i hi]
  · rw [inner_solve_left]; linarith [b₁ i hi]
  · rw [inner_solve_right]
    have hne : (2 * c + 1) ≠ 0 := ne_of_gt hcpos
    have heq : ε * (2 * c + 1) = D / 2 := by
      simp only [hε]; field_simp
    linarith [b₂ i hi, heq]

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/EscapeWindows.lean <==
import BellmanForest.Gnomon.Ledger

/-!
# The support fan, reduced to nine windows by reflection

The three rotated copies of the critical hull have a fixed support feature
on each of eighteen angular windows.  Reflection pairs those windows, so
only nine representatives require finite inequalities.  This module records
the feature table and checks:

* the window endpoints occur in strict cyclic order and every gap is below
  `π`;
* the reflected centers, radii, endpoint directions, and margins agree
  exactly;
* the fundamental active window has zero centre and radius `ρ`;
* thirteen fundamental endpoint tests have margin above `0.006`, while
  the remaining three are exact contacts;
* the antipodal direction is excluded from the eight nonactive fundamental
  windows.

The feature table and reflection identity are the mathematical certificate.
The private interval evaluator uses rational endpoints; every comparison is
proved by the Lean kernel.
-/

namespace BellmanForest.Gnomon

open BellmanForest.Certificate
open BellmanForest.Certificate.RationalExpr

noncomputable section

@[simp] private theorem certifiedCalibration_p :
    certifiedCalibration.p = calibrationP := rfl

@[simp] private theorem certifiedCalibration_q :
    certifiedCalibration.q = calibrationQ calibrationP := rfl

abbrev WindowExpr := RationalExpr 11
abbrev WindowExprVec := WindowExpr × WindowExpr

private def C : WindowExpr := .var 0
private def S : WindowExpr := .var 1
private def CA : WindowExpr := .var 2
private def SA : WindowExpr := .var 3
private def CB : WindowExpr := .var 4
private def SB : WindowExpr := .var 5
private def X : WindowExpr := .var 6
private def Y : WindowExpr := .var 7
private def KX : WindowExpr := .var 8
private def EX : WindowExpr := .var 9
private def EY : WindowExpr := .var 10

private def ezero : WindowExpr := .const 0
private def eone : WindowExpr := .const 1
private def etwo : WindowExpr := .const 2

private def vadd (u v : WindowExprVec) : WindowExprVec :=
  (u.1 + v.1, u.2 + v.2)

private def vneg (u : WindowExprVec) : WindowExprVec :=
  (-u.1, -u.2)

private def vscale (r : WindowExpr) (u : WindowExprVec) :
    WindowExprVec :=
  (r * u.1, r * u.2)

private def vdot (u v : WindowExprVec) : WindowExpr :=
  u.1 * v.1 + u.2 * v.2

private def vcross (u v : WindowExprVec) : WindowExpr :=
  u.1 * v.2 - u.2 * v.1

private inductive Feature
  | K | E | Km | Em | arcR | arcL
  deriving DecidableEq

private def featureCenter : Feature → WindowExprVec
  | .K => (KX, ezero)
  | .E => (EX, EY)
  | .Km => (-KX, ezero)
  | .Em => (-EX, EY)
  | .arcR => (X, Y)
  | .arcL => (-X, Y)

private def featureRadius : Feature → WindowExpr
  | .arcR | .arcL => S
  | _ => ezero

private def rotate : Fin 3 → WindowExprVec → WindowExprVec
  | 0, p => (-p.2, p.1)
  | 1, p => (S * p.1 + C * p.2, -C * p.1 + S * p.2)
  | 2, p => (-S * p.1 + C * p.2, -C * p.1 - S * p.2)

private def copyWeight : Fin 3 → WindowExpr
  | 0 => etwo * C
  | 1 | 2 => eone

private def windowFeatures : Fin 18 → Fin 3 → Feature :=
  ![
    ![.K,    .E,    .Em],
    ![.K,    .Em,   .Em],
    ![.K,    .Em,   .arcL],
    ![.K,    .Em,   .Km],
    ![.arcR, .Em,   .Km],
    ![.E,    .Em,   .Km],
    ![.E,    .arcL, .Km],
    ![.E,    .Km,   .Km],
    ![.E,    .Km,   .K],
    ![.Em,   .Km,   .K],
    ![.Em,   .K,    .K],
    ![.Em,   .K,    .arcR],
    ![.Em,   .K,    .E],
    ![.arcL, .K,    .E],
    ![.Km,   .K,    .E],
    ![.Km,   .arcR, .E],
    ![.Km,   .E,    .E],
    ![.Km,   .E,    .Em]
  ]

private def centreFor (f₀ f₁ f₂ : Feature) : WindowExprVec :=
  vadd
    (vscale (copyWeight 0)
      (rotate 0 (featureCenter f₀)))
    (vadd
      (vscale (copyWeight 1)
        (rotate 1 (featureCenter f₁)))
      (vscale (copyWeight 2)
        (rotate 2 (featureCenter f₂))))

private def radiusFor (f₀ f₁ f₂ : Feature) : WindowExpr :=
  copyWeight 0 * featureRadius f₀ +
    copyWeight 1 * featureRadius f₁ +
    copyWeight 2 * featureRadius f₂

private def windowCenterExpr (i : Fin 18) : WindowExprVec :=
  centreFor (windowFeatures i 0) (windowFeatures i 1)
    (windowFeatures i 2)

private def windowRadiusExpr (i : Fin 18) : WindowExpr :=
  radiusFor (windowFeatures i 0) (windowFeatures i 1)
    (windowFeatures i 2)

@[simp] private theorem windowCenterExpr_zero :
    windowCenterExpr 0 = centreFor .K .E .Em := rfl
@[simp] private theorem windowCenterExpr_one :
    windowCenterExpr 1 = centreFor .K .Em .Em := rfl
@[simp] private theorem windowCenterExpr_two :
    windowCenterExpr 2 = centreFor .K .Em .arcL := rfl
@[simp] private theorem windowCenterExpr_three :
    windowCenterExpr 3 = centreFor .K .Em .Km := rfl
@[simp] private theorem windowCenterExpr_four :
    windowCenterExpr 4 = centreFor .arcR .Em .Km := rfl
@[simp] private theorem windowCenterExpr_five :
    windowCenterExpr 5 = centreFor .E .Em .Km := rfl
@[simp] private theorem windowCenterExpr_six :
    windowCenterExpr 6 = centreFor .E .arcL .Km := rfl
@[simp] private theorem windowCenterExpr_seven :
    windowCenterExpr 7 = centreFor .E .Km .Km := rfl
@[simp] private theorem windowCenterExpr_eight :
    windowCenterExpr 8 = centreFor .E .Km .K := rfl
@[simp] private theorem windowCenterExpr_nine :
    windowCenterExpr 9 = centreFor .Em .Km .K := rfl
@[simp] private theorem windowCenterExpr_ten :
    windowCenterExpr 10 = centreFor .Em .K .K := rfl
@[simp] private theorem windowCenterExpr_eleven :
    windowCenterExpr 11 = centreFor .Em .K .arcR := rfl
@[simp] private theorem windowCenterExpr_twelve :
    windowCenterExpr 12 = centreFor .Em .K .E := rfl
@[simp] private theorem windowCenterExpr_thirteen :
    windowCenterExpr 13 = centreFor .arcL .K .E := rfl
@[simp] private theorem windowCenterExpr_fourteen :
    windowCenterExpr 14 = centreFor .Km .K .E := rfl
@[simp] private theorem windowCenterExpr_fifteen :
    windowCenterExpr 15 = centreFor .Km .arcR .E := rfl
@[simp] private theorem windowCenterExpr_sixteen :
    windowCenterExpr 16 = centreFor .Km .E .E := rfl
@[simp] private theorem windowCenterExpr_seventeen :
    windowCenterExpr 17 = centreFor .Km .E .Em := rfl

@[simp] private theorem windowRadiusExpr_zero :
    windowRadiusExpr 0 = radiusFor .K .E .Em := rfl
@[simp] private theorem windowRadiusExpr_one :
    windowRadiusExpr 1 = radiusFor .K .Em .Em := rfl
@[simp] private theorem windowRadiusExpr_two :
    windowRadiusExpr 2 = radiusFor .K .Em .arcL := rfl
@[simp] private theorem windowRadiusExpr_three :
    windowRadiusExpr 3 = radiusFor .K .Em .Km := rfl
@[simp] private theorem windowRadiusExpr_four :
    windowRadiusExpr 4 = radiusFor .arcR .Em .Km := rfl
@[simp] private theorem windowRadiusExpr_five :
    windowRadiusExpr 5 = radiusFor .E .Em .Km := rfl
@[simp] private theorem windowRadiusExpr_six :
    windowRadiusExpr 6 = radiusFor .E .arcL .Km := rfl
@[simp] private theorem windowRadiusExpr_seven :
    windowRadiusExpr 7 = radiusFor .E .Km .Km := rfl
@[simp] private theorem windowRadiusExpr_eight :
    windowRadiusExpr 8 = radiusFor .E .Km .K := rfl
@[simp] private theorem windowRadiusExpr_nine :
    windowRadiusExpr 9 = radiusFor .Em .Km .K := rfl
@[simp] private theorem windowRadiusExpr_ten :
    windowRadiusExpr 10 = radiusFor .Em .K .K := rfl
@[simp] private theorem windowRadiusExpr_eleven :
    windowRadiusExpr 11 = radiusFor .Em .K .arcR := rfl
@[simp] private theorem windowRadiusExpr_twelve :
    windowRadiusExpr 12 = radiusFor .Em .K .E := rfl
@[simp] private theorem windowRadiusExpr_thirteen :
    windowRadiusExpr 13 = radiusFor .arcL .K .E := rfl
@[simp] private theorem windowRadiusExpr_fourteen :
    windowRadiusExpr 14 = radiusFor .Km .K .E := rfl
@[simp] private theorem windowRadiusExpr_fifteen :
    windowRadiusExpr 15 = radiusFor .Km .arcR .E := rfl
@[simp] private theorem windowRadiusExpr_sixteen :
    windowRadiusExpr 16 = radiusFor .Km .E .E := rfl
@[simp] private theorem windowRadiusExpr_seventeen :
    windowRadiusExpr 17 = radiusFor .Km .E .Em := rfl

private def rhoExpr : WindowExpr := etwo * S * C

private def endpointExpr : Fin 19 → WindowExprVec :=
  ![
    (eone, ezero),
    (C, S),
    (S * CB + C * SB, C * CB - S * SB),
    (S * CA + C * SA, C * CA - S * SA),
    (-SA, CA),
    (-SB, CB),
    (C * SB - S * CB, C * CB + S * SB),
    (C * SA - S * CA, C * CA + S * SA),
    (-C, S),
    (-eone, ezero),
    (-C, -S),
    (C * SA - S * CA, -C * CA - S * SA),
    (C * SB - S * CB, -C * CB - S * SB),
    (-SB, -CB),
    (-SA, -CA),
    (S * CA + C * SA, -C * CA + S * SA),
    (S * CB + C * SB, -C * CB + S * SB),
    (C, -S),
    (eone, ezero)
  ]

@[simp] private theorem endpointExpr_zero :
    endpointExpr 0 = (eone, ezero) := rfl
@[simp] private theorem endpointExpr_one :
    endpointExpr 1 = (C, S) := rfl
@[simp] private theorem endpointExpr_two :
    endpointExpr 2 = (S * CB + C * SB, C * CB - S * SB) := rfl
@[simp] private theorem endpointExpr_three :
    endpointExpr 3 = (S * CA + C * SA, C * CA - S * SA) := rfl
@[simp] private theorem endpointExpr_four :
    endpointExpr 4 = (-SA, CA) := rfl
@[simp] private theorem endpointExpr_five :
    endpointExpr 5 = (-SB, CB) := rfl
@[simp] private theorem endpointExpr_six :
    endpointExpr 6 = (C * SB - S * CB, C * CB + S * SB) := rfl
@[simp] private theorem endpointExpr_seven :
    endpointExpr 7 = (C * SA - S * CA, C * CA + S * SA) := rfl
@[simp] private theorem endpointExpr_eight :
    endpointExpr 8 = (-C, S) := rfl
@[simp] private theorem endpointExpr_nine :
    endpointExpr 9 = (-eone, ezero) := rfl
@[simp] private theorem endpointExpr_ten :
    endpointExpr 10 = (-C, -S) := rfl
@[simp] private theorem endpointExpr_eleven :
    endpointExpr 11 =
      (C * SA - S * CA, -C * CA - S * SA) := rfl
@[simp] private theorem endpointExpr_twelve :
    endpointExpr 12 =
      (C * SB - S * CB, -C * CB - S * SB) := rfl
@[simp] private theorem endpointExpr_thirteen :
    endpointExpr 13 = (-SB, -CB) := rfl
@[simp] private theorem endpointExpr_fourteen :
    endpointExpr 14 = (-SA, -CA) := rfl
@[simp] private theorem endpointExpr_fifteen :
    endpointExpr 15 =
      (S * CA + C * SA, -C * CA + S * SA) := rfl
@[simp] private theorem endpointExpr_sixteen :
    endpointExpr 16 =
      (S * CB + C * SB, -C * CB + S * SB) := rfl
@[simp] private theorem endpointExpr_seventeen :
    endpointExpr 17 = (C, -S) := rfl
@[simp] private theorem endpointExpr_eighteen :
    endpointExpr 18 = (eone, ezero) := rfl

private def endpointMarginExpr (window : Fin 18) (endpoint : Fin 19) :
    WindowExpr :=
  vdot (windowCenterExpr window) (endpointExpr endpoint) -
    (rhoExpr - windowRadiusExpr window)

/-! Tight input enclosures. -/

private def caBall : RationalBall :=
  ⟨0.9715927541, 0.0000000002, by norm_num⟩
private def saBall : RationalBall :=
  ⟨-0.2366590801, 0.0000000002, by norm_num⟩
private def cbBall : RationalBall :=
  ⟨0.99735774705, 0.00000000015, by norm_num⟩
private def sbBall : RationalBall :=
  ⟨-0.07264657235, 0.00000000015, by norm_num⟩
private def xBall : RationalBall :=
  ⟨-0.37326749849352743806689335015988897,
    0.0000000001, by norm_num⟩
private def yBall : RationalBall :=
  ⟨0.20884843603839393898376857410158648,
    0.0000000001, by norm_num⟩
private def dBall : RationalBall :=
  ⟨0.29102398456632784655978553637766988,
    0.0000000001, by norm_num⟩

private def tangentNumeratorBall : RationalBall :=
  yBall.add (sBall.mul saBall)

private theorem caBall_safe :
    caBall.radius < |caBall.center| := by
  norm_num [caBall]

private def tangentBall : RationalBall :=
  tangentNumeratorBall.div caBall caBall_safe

private def kxFineBall : RationalBall :=
  (xBall.add (sBall.mul caBall)).add (tangentBall.mul saBall)

private def exFineBall : RationalBall :=
  (xBall.add (sBall.mul cbBall)).sub (dBall.mul sbBall)

private def eyFineBall : RationalBall :=
  (yBall.add (sBall.mul sbBall)).add (dBall.mul cbBall)

private def kxBall : RationalBall :=
  ⟨0.1808323250, 0.000000001, by norm_num⟩
private def exBall : RationalBall :=
  ⟨0.2341065714, 0.000000001, by norm_num⟩
private def eyBall : RationalBall :=
  ⟨0.4564028778, 0.000000001, by norm_num⟩

private theorem contains_widen {A B : RationalBall} {x : ℝ}
    (hx : A.Contains x)
    (hfit : |A.center - B.center| + A.radius ≤ B.radius) :
    B.Contains x := by
  rw [RationalBall.Contains] at hx ⊢
  have hfitReal :
      |(A.center : ℝ) - B.center| + A.radius ≤ B.radius := by
    exact_mod_cast hfit
  calc
    |x - (B.center : ℝ)| ≤
        |x - (A.center : ℝ)| + |(A.center : ℝ) - B.center| :=
      abs_sub_le _ _ _
    _ ≤ (A.radius : ℝ) + |(A.center : ℝ) - B.center| := by
      linarith
    _ ≤ B.radius := by linarith

private theorem kxFineBall_fits :
    |kxFineBall.center - kxBall.center| + kxFineBall.radius ≤
      kxBall.radius := by
  norm_num [kxFineBall, tangentBall, tangentNumeratorBall, kxBall,
    xBall, yBall, dBall, caBall, saBall, cbBall, sbBall, cBall,
    sBall, RationalBall.div, RationalBall.inv, RationalBall.add,
    RationalBall.sub, RationalBall.neg, RationalBall.mul]

private theorem exFineBall_fits :
    |exFineBall.center - exBall.center| + exFineBall.radius ≤
      exBall.radius := by
  norm_num [exFineBall, exBall, xBall, dBall, cbBall, sbBall, cBall,
    sBall, RationalBall.add, RationalBall.sub, RationalBall.neg,
    RationalBall.mul]

private theorem eyFineBall_fits :
    |eyFineBall.center - eyBall.center| + eyFineBall.radius ≤
      eyBall.radius := by
  norm_num [eyFineBall, eyBall, yBall, dBall, cbBall, sbBall, cBall,
    sBall, RationalBall.add, RationalBall.sub, RationalBall.neg,
    RationalBall.mul]

private theorem caBall_contains :
    caBall.Contains (cosAngle calibrationP) := by
  rw [RationalBall.Contains, caBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_p_bounds with ⟨hL, hU⟩
  change (0.9715927539 : ℝ) < cosAngle calibrationP at hL
  change cosAngle calibrationP < (0.9715927543 : ℝ) at hU
  constructor <;> linarith

private theorem saBall_contains :
    saBall.Contains (sinAngle calibrationP) := by
  rw [RationalBall.Contains, saBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_p_bounds with ⟨hL, hU⟩
  change (-0.2366590803 : ℝ) < sinAngle calibrationP at hL
  change sinAngle calibrationP < (-0.2366590799 : ℝ) at hU
  constructor <;> linarith

private theorem cbBall_contains :
    cbBall.Contains (cosAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, cbBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_q_bounds with ⟨hL, hU⟩
  change
    (0.9973577469 : ℝ) <
      cosAngle (calibrationQ calibrationP) at hL
  change
    cosAngle (calibrationQ calibrationP) <
      (0.9973577472 : ℝ) at hU
  constructor <;> linarith

private theorem sbBall_contains :
    sbBall.Contains (sinAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, sbBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_q_bounds with ⟨hL, hU⟩
  change
    (-0.0726465725 : ℝ) <
      sinAngle (calibrationQ calibrationP) at hL
  change
    sinAngle (calibrationQ calibrationP) <
      (-0.0726465722 : ℝ) at hU
  constructor <;> linarith

private theorem xBall_contains :
    xBall.Contains certifiedGeometry.x := by
  simpa [RationalBall.Contains, xBall, geometryX₀, geometryRadius] using
    certifiedGeometry.inBox.1

private theorem yBall_contains :
    yBall.Contains certifiedGeometry.y := by
  simpa [RationalBall.Contains, yBall, geometryY₀, geometryRadius] using
    certifiedGeometry.inBox.2.1

private theorem dBall_contains :
    dBall.Contains certifiedGeometry.d := by
  simpa [RationalBall.Contains, dBall, geometryD₀, geometryRadius] using
    certifiedGeometry.inBox.2.2

private theorem tangentBall_contains :
    tangentBall.Contains
      (Geometry.tangentLength certifiedCalibration certifiedGeometry) := by
  change tangentBall.Contains
    ((certifiedGeometry.y + s * sinAngle calibrationP) /
      cosAngle calibrationP)
  have hnum := RationalBall.contains_add yBall_contains
    (RationalBall.contains_mul sBall_contains saBall_contains)
  have hdiv :=
    RationalBall.contains_div caBall_safe hnum caBall_contains
  simpa [tangentBall, tangentNumeratorBall] using hdiv

private theorem kxBall_contains :
    kxBall.Contains
      (Geometry.K certifiedCalibration certifiedGeometry).1 := by
  have hfine :
      kxFineBall.Contains
        (certifiedGeometry.x +
          s * cosAngle calibrationP +
          Geometry.tangentLength certifiedCalibration certifiedGeometry *
            sinAngle calibrationP) :=
    RationalBall.contains_add
      (RationalBall.contains_add xBall_contains
        (RationalBall.contains_mul sBall_contains caBall_contains))
      (RationalBall.contains_mul tangentBall_contains saBall_contains)
  apply contains_widen hfine kxFineBall_fits

private theorem exBall_contains :
    exBall.Contains
      (Geometry.E certifiedCalibration certifiedGeometry).1 := by
  have hfine :
      exFineBall.Contains
        (certifiedGeometry.x +
          s * cosAngle (calibrationQ calibrationP) -
          certifiedGeometry.d *
            sinAngle (calibrationQ calibrationP)) :=
    RationalBall.contains_sub
      (RationalBall.contains_add xBall_contains
        (RationalBall.contains_mul sBall_contains cbBall_contains))
      (RationalBall.contains_mul dBall_contains sbBall_contains)
  apply contains_widen hfine exFineBall_fits

private theorem eyBall_contains :
    eyBall.Contains
      (Geometry.E certifiedCalibration certifiedGeometry).2 := by
  have hfine :
      eyFineBall.Contains
        (certifiedGeometry.y +
          s * sinAngle (calibrationQ calibrationP) +
          certifiedGeometry.d *
            cosAngle (calibrationQ calibrationP)) :=
    RationalBall.contains_add
      (RationalBall.contains_add yBall_contains
        (RationalBall.contains_mul sBall_contains sbBall_contains))
      (RationalBall.contains_mul dBall_contains cbBall_contains)
  apply contains_widen hfine eyFineBall_fits

private def windowRealEnv : Fin 11 → ℝ :=
  ![c, s, cosAngle calibrationP, sinAngle calibrationP,
    cosAngle (calibrationQ calibrationP),
    sinAngle (calibrationQ calibrationP),
    certifiedGeometry.x, certifiedGeometry.y,
    (Geometry.K certifiedCalibration certifiedGeometry).1,
    (Geometry.E certifiedCalibration certifiedGeometry).1,
    (Geometry.E certifiedCalibration certifiedGeometry).2]

private def windowBallEnv : Fin 11 → RationalBall :=
  ![cBall, sBall, caBall, saBall, cbBall, sbBall, xBall, yBall,
    kxBall, exBall, eyBall]

@[simp] private theorem windowBallEnv_zero : windowBallEnv 0 = cBall := rfl
@[simp] private theorem windowBallEnv_one : windowBallEnv 1 = sBall := rfl
@[simp] private theorem windowBallEnv_two : windowBallEnv 2 = caBall := rfl
@[simp] private theorem windowBallEnv_three : windowBallEnv 3 = saBall := rfl
@[simp] private theorem windowBallEnv_four : windowBallEnv 4 = cbBall := rfl
@[simp] private theorem windowBallEnv_five : windowBallEnv 5 = sbBall := rfl
@[simp] private theorem windowBallEnv_six : windowBallEnv 6 = xBall := rfl
@[simp] private theorem windowBallEnv_seven : windowBallEnv 7 = yBall := rfl
@[simp] private theorem windowBallEnv_eight : windowBallEnv 8 = kxBall := rfl
@[simp] private theorem windowBallEnv_nine : windowBallEnv 9 = exBall := rfl
@[simp] private theorem windowBallEnv_ten : windowBallEnv 10 = eyBall := rfl

@[simp] private theorem windowRealEnv_zero : windowRealEnv 0 = c := rfl
@[simp] private theorem windowRealEnv_one : windowRealEnv 1 = s := rfl
@[simp] private theorem windowRealEnv_two :
    windowRealEnv 2 = cosAngle calibrationP := rfl
@[simp] private theorem windowRealEnv_three :
    windowRealEnv 3 = sinAngle calibrationP := rfl
@[simp] private theorem windowRealEnv_four :
    windowRealEnv 4 = cosAngle (calibrationQ calibrationP) := rfl
@[simp] private theorem windowRealEnv_five :
    windowRealEnv 5 = sinAngle (calibrationQ calibrationP) := rfl
@[simp] private theorem windowRealEnv_six :
    windowRealEnv 6 = certifiedGeometry.x := rfl
@[simp] private theorem windowRealEnv_seven :
    windowRealEnv 7 = certifiedGeometry.y := rfl
@[simp] private theorem windowRealEnv_eight :
    windowRealEnv 8 =
      (Geometry.K certifiedCalibration certifiedGeometry).1 := rfl
@[simp] private theorem windowRealEnv_nine :
    windowRealEnv 9 =
      (Geometry.E certifiedCalibration certifiedGeometry).1 := rfl
@[simp] private theorem windowRealEnv_ten :
    windowRealEnv 10 =
      (Geometry.E certifiedCalibration certifiedGeometry).2 := rfl

private theorem windowEnv_contains :
    ∀ i, (windowBallEnv i).Contains (windowRealEnv i) := by
  intro i
  fin_cases i
  · exact cBall_contains
  · exact sBall_contains
  · exact caBall_contains
  · exact saBall_contains
  · exact cbBall_contains
  · exact sbBall_contains
  · exact xBall_contains
  · exact yBall_contains
  · exact kxBall_contains
  · exact exBall_contains
  · exact eyBall_contains

def certifiedWindowCenter (i : Fin 18) : Point :=
  (evalReal windowRealEnv (windowCenterExpr i).1,
    evalReal windowRealEnv (windowCenterExpr i).2)

def certifiedWindowRadius (i : Fin 18) : ℝ :=
  evalReal windowRealEnv (windowRadiusExpr i)

def certifiedEndpointDirection (i : Fin 19) : Point :=
  (evalReal windowRealEnv (endpointExpr i).1,
    evalReal windowRealEnv (endpointExpr i).2)

def certifiedEndpointMargin (window : Fin 18) (endpoint : Fin 19) : ℝ :=
  evalReal windowRealEnv (endpointMarginExpr window endpoint)

private theorem certifiedEndpointMargin_eq
    (window : Fin 18) (endpoint : Fin 19) :
    certifiedEndpointMargin window endpoint =
      (certifiedWindowCenter window).1 *
          (certifiedEndpointDirection endpoint).1 +
        (certifiedWindowCenter window).2 *
          (certifiedEndpointDirection endpoint).2 -
        (ρ - certifiedWindowRadius window) := by
  simp [certifiedEndpointMargin, endpointMarginExpr,
    certifiedWindowCenter, certifiedEndpointDirection,
    certifiedWindowRadius, vdot, rhoExpr, C, S, etwo, ρ]

/-! The endpoint angles themselves, used only for the order certificate. -/

def certifiedWindowAngle : Fin 19 → ℝ :=
  ![
    0,
    β,
    Real.pi / 2 - β - certifiedCalibration.b,
    Real.pi / 2 - β - certifiedCalibration.a,
    Real.pi / 2 + certifiedCalibration.a,
    Real.pi / 2 + certifiedCalibration.b,
    Real.pi / 2 + β - certifiedCalibration.b,
    Real.pi / 2 + β - certifiedCalibration.a,
    Real.pi - β,
    Real.pi,
    Real.pi + β,
    3 * Real.pi / 2 - β + certifiedCalibration.a,
    3 * Real.pi / 2 - β + certifiedCalibration.b,
    3 * Real.pi / 2 - certifiedCalibration.b,
    3 * Real.pi / 2 - certifiedCalibration.a,
    3 * Real.pi / 2 + β + certifiedCalibration.a,
    3 * Real.pi / 2 + β + certifiedCalibration.b,
    2 * Real.pi - β,
    2 * Real.pi
  ]

private theorem calibration_a_gt_neg_0242 :
    (-0.242 : ℝ) < certifiedCalibration.a := by
  have hlip := arctan_lipschitz.dist_le_mul calibrationP 0
  have hp := certifiedCalibration.p_bounds
  change
    (-0.120034464355 : ℝ) < calibrationP ∧
      calibrationP < (-0.120034464350 : ℝ) at hp
  have hpNeg : calibrationP < 0 := by linarith
  have hatanNeg : Real.arctan calibrationP < 0 :=
    Real.arctan_lt_zero.mpr hpNeg
  have hdist :
      |Real.arctan calibrationP| ≤ |calibrationP| := by
    simpa [Real.dist_eq] using hlip
  rw [abs_of_neg hatanNeg, abs_of_neg hpNeg] at hdist
  dsimp [Calibration.a, angle, certifiedCalibration]
  linarith

theorem certified_endpoint_directions (i : Fin 19) :
    certifiedEndpointDirection i =
      unit (certifiedWindowAngle i) := by
  have hsin3 :
      Real.sin (Real.pi * (3 / 2 : ℝ)) = -1 := by
    rw [show Real.pi * (3 / 2 : ℝ) = Real.pi + Real.pi / 2 by ring,
      Real.sin_add]
    simp
  have hcos3 :
      Real.cos (Real.pi * (3 / 2 : ℝ)) = 0 := by
    rw [show Real.pi * (3 / 2 : ℝ) = Real.pi + Real.pi / 2 by ring,
      Real.cos_add]
    simp
  have hsin3' :
      Real.sin (3 * Real.pi / 2) = -1 := by
    rw [show 3 * Real.pi / 2 = Real.pi * (3 / 2 : ℝ) by ring, hsin3]
  have hcos3' :
      Real.cos (3 * Real.pi / 2) = 0 := by
    rw [show 3 * Real.pi / 2 = Real.pi * (3 / 2 : ℝ) by ring, hcos3]
  fin_cases i <;>
    simp [certifiedEndpointDirection, certifiedWindowAngle, unit,
      C, S, CA, SA, CB, SB, eone, ezero, β, c, s,
      Calibration.a, Calibration.b, sin_angle, cos_angle,
      Real.sin_add, Real.sin_sub, Real.cos_add, Real.cos_sub,
      hsin3', hcos3'] <;>
    ring_nf <;>
    simp

theorem certified_window_order (i : Fin 18) :
    certifiedWindowAngle i.castSucc <
        certifiedWindowAngle i.succ ∧
      certifiedWindowAngle i.succ -
          certifiedWindowAngle i.castSucc < Real.pi := by
  have ha := calibration_a_gt_neg_0242
  have hab := certifiedCalibration.a_lt_b
  have hb := certified_strictNormalFanData.b_lt_zero
  have hspan := certified_angle_span_lt
  have hpL := Real.pi_gt_three
  have hpU := Real.pi_lt_four
  fin_cases i <;>
    simp [certifiedWindowAngle, β] <;>
    constructor <;> linarith

/-! Reflection in the intrinsic symmetry axis pairs the eighteen support
windows.  All finite inequalities therefore need to be checked only on
windows `0,...,8`; windows `17,...,9` follow exactly. -/

private def fundamentalWindow : Fin 9 → Fin 18 :=
  ![0, 1, 2, 3, 4, 5, 6, 7, 8]

private def reflectedWindow : Fin 9 → Fin 18 :=
  ![17, 16, 15, 14, 13, 12, 11, 10, 9]

private def fundamentalEndpoint : Fin 10 → Fin 19 :=
  ![0, 1, 2, 3, 4, 5, 6, 7, 8, 9]

private def reflectedEndpoint : Fin 10 → Fin 19 :=
  ![18, 17, 16, 15, 14, 13, 12, 11, 10, 9]

private def reflectDirection (P : Point) : Point := (P.1, -P.2)

theorem certified_window_reflection (i : Fin 9) :
    certifiedWindowCenter (reflectedWindow i) =
        reflectDirection (certifiedWindowCenter (fundamentalWindow i)) ∧
      certifiedWindowRadius (reflectedWindow i) =
        certifiedWindowRadius (fundamentalWindow i) := by
  fin_cases i <;> constructor
  all_goals
    first
    | apply Prod.ext <;>
        simp [reflectedWindow, fundamentalWindow, reflectDirection,
          certifiedWindowCenter, centreFor, featureCenter, rotate,
          copyWeight, vadd, vscale, C, S, X, Y, KX, EX, EY, etwo,
          eone, ezero] <;>
        ring
    | simp [reflectedWindow, fundamentalWindow, certifiedWindowRadius,
        radiusFor, featureRadius, copyWeight, C, S, etwo, eone, ezero]

theorem certified_endpoint_reflection (i : Fin 10) :
    certifiedEndpointDirection (reflectedEndpoint i) =
      reflectDirection
        (certifiedEndpointDirection (fundamentalEndpoint i)) := by
  fin_cases i <;>
    apply Prod.ext <;>
    simp [reflectedEndpoint, fundamentalEndpoint, reflectDirection,
      certifiedEndpointDirection, C, S, CA, SA, CB, SB, eone, ezero] <;>
    ring

theorem certified_margin_reflection (i : Fin 9) (j : Fin 10) :
    certifiedEndpointMargin (reflectedWindow i) (reflectedEndpoint j) =
      certifiedEndpointMargin (fundamentalWindow i)
        (fundamentalEndpoint j) := by
  rcases certified_window_reflection i with ⟨hw, hr⟩
  have he := certified_endpoint_reflection j
  rw [certifiedEndpointMargin_eq, certifiedEndpointMargin_eq, hw, hr, he]
  simp [reflectDirection]

theorem certified_active_window :
    certifiedWindowCenter 4 = (0, 0) ∧
      certifiedWindowRadius 4 = ρ := by
  rcases certifiedGeometry_contacts with ⟨h₁, h₂, h₃⟩
  rw [Geometry.contact₁] at h₁
  rw [Geometry.contact₂] at h₂
  constructor
  · apply Prod.ext
    · simp [certifiedWindowCenter, centreFor, featureCenter, rotate,
        copyWeight, vadd, vscale, etwo, eone, ezero,
        C, S, X, Y, KX, EX, EY]
      linear_combination h₁
    · simp [certifiedWindowCenter, centreFor, featureCenter, rotate,
        copyWeight, vadd, vscale, etwo, eone, ezero,
        C, S, X, Y, KX, EX, EY]
      linear_combination h₂
  · simp [certifiedWindowRadius, radiusFor, featureRadius, copyWeight,
      C, S, etwo, eone, ezero, ρ]
    ring

/-! One representative from each reflected pair of strict endpoint
margins.  The three omitted incidences in the fundamental half are exact
contacts and are handled below. -/

private def strictEndpointWindow : Fin 13 → Fin 18 :=
  ![0, 0, 1, 1, 2, 2, 3, 5, 6, 6, 7, 7, 8]

private def strictEndpointIndex : Fin 13 → Fin 19 :=
  ![0, 1, 1, 2, 2, 3, 3, 6, 6, 7, 7, 8, 8]

private def strictEndpointMarginExpr (j : Fin 13) : WindowExpr :=
  endpointMarginExpr (strictEndpointWindow j) (strictEndpointIndex j)

private def strictEndpointMarginBall (j : Fin 13) : RationalBall :=
  evalBall windowBallEnv (strictEndpointMarginExpr j)

set_option maxHeartbeats 1000000 in
-- Expanded exact rational-ball expressions have large numerators.
private theorem strictEndpointMarginBall_lower (j : Fin 13) :
    (0.006 : ℚ) <
      (strictEndpointMarginBall j).center -
        (strictEndpointMarginBall j).radius := by
  fin_cases j <;>
    norm_num [strictEndpointMarginBall, strictEndpointMarginExpr,
      strictEndpointWindow, strictEndpointIndex, endpointMarginExpr,
      centreFor, radiusFor,
      featureCenter, featureRadius, rotate, copyWeight, rhoExpr, vdot,
      vadd, vscale, C, S, CA, SA, CB, SB, X, Y, KX, EX, EY, ezero,
      eone, etwo, cBall, sBall, caBall, saBall, cbBall,
      sbBall, xBall, yBall, kxBall, exBall, eyBall, evalBall,
      RationalBall.pow, RationalBall.pure, RationalBall.add,
      RationalBall.sub, RationalBall.neg, RationalBall.mul]

private theorem lower_of_ball {B : RationalBall} {x : ℝ} {q : ℚ}
    (hx : B.Contains x) (hlower : q < B.center - B.radius) :
    (q : ℝ) < x := by
  rw [RationalBall.Contains, abs_le] at hx
  have hlowerReal :
      (q : ℝ) < (B.center : ℝ) - B.radius := by
    exact_mod_cast hlower
  linarith

theorem certified_strict_endpoint_margins (j : Fin 13) :
    (0.006 : ℝ) <
      certifiedEndpointMargin (strictEndpointWindow j)
        (strictEndpointIndex j) := by
  have h :=
    contains_eval windowEnv_contains (strictEndpointMarginExpr j)
  change
    (strictEndpointMarginBall j).Contains
      (certifiedEndpointMargin (strictEndpointWindow j)
        (strictEndpointIndex j)) at h
  exact lower_of_ball h (strictEndpointMarginBall_lower j)

private def exactEndpointWindow : Fin 3 → Fin 18 :=
  ![3, 5, 8]

private def exactEndpointIndex : Fin 3 → Fin 19 :=
  ![4, 5, 9]

theorem certified_exact_endpoint_contacts (j : Fin 3) :
    certifiedEndpointMargin (exactEndpointWindow j)
      (exactEndpointIndex j) = 0 := by
  have hunitP := sinAngle_sq_add_cosAngle_sq calibrationP
  have hunitQ :=
    sinAngle_sq_add_cosAngle_sq (calibrationQ calibrationP)
  have hca : cosAngle calibrationP ≠ 0 := by
    have h := certifiedCalibration.cos_p_bounds.1
    change (0.9715927539 : ℝ) < cosAngle calibrationP at h
    linarith
  have hactive4 (endpoint : Fin 19) :
      certifiedEndpointMargin 4 endpoint = 0 := by
    rw [certifiedEndpointMargin_eq]
    rw [certified_active_window.1,
      certified_active_window.2]
    simp
  have h34 :
      certifiedEndpointMargin 3 4 =
        certifiedEndpointMargin 4 4 := by
    rw [certifiedEndpointMargin_eq, certifiedEndpointMargin_eq]
    simp [certifiedWindowCenter, certifiedEndpointDirection,
      certifiedWindowRadius, centreFor, radiusFor, featureCenter,
      featureRadius, rotate, copyWeight, vadd, vscale, C, S, CA, SA,
      X, Y, KX, EX, EY, etwo, eone, ezero, ρ, Geometry.K,
      Geometry.T₁, Geometry.tangentLength]
    field_simp [hca]
    ring_nf
    linear_combination
      2 * s * c * cosAngle calibrationP * hunitP
  have h54 :
      certifiedEndpointMargin 5 5 =
        certifiedEndpointMargin 4 5 := by
    rw [certifiedEndpointMargin_eq, certifiedEndpointMargin_eq]
    simp [certifiedWindowCenter, certifiedEndpointDirection,
      certifiedWindowRadius, centreFor, radiusFor, featureCenter,
      featureRadius, rotate, copyWeight, vadd, vscale, C, S, CB, SB,
      X, Y, KX, EX, EY, etwo, eone, ezero, ρ, Geometry.E,
    Geometry.T₂]
    ring_nf
    linear_combination
      2 * c * s * hunitQ
  have h89 : certifiedEndpointMargin 8 9 = 0 := by
    have h₃ := certifiedGeometry_contacts.2.2
    rw [certifiedEndpointMargin_eq]
    simp [certifiedWindowCenter, certifiedEndpointDirection,
      certifiedWindowRadius, centreFor, radiusFor, featureCenter,
      featureRadius, rotate, copyWeight, vadd, vscale, C, S, KX, EX,
      EY, etwo, eone, ezero, ρ]
    rw [Geometry.contact₃] at h₃
    linear_combination 2 * h₃
  fin_cases j
  · simpa [exactEndpointWindow, exactEndpointIndex] using h34.trans
      (hactive4 4)
  · simpa [exactEndpointWindow, exactEndpointIndex] using h54.trans
      (hactive4 5)
  · simpa [exactEndpointWindow, exactEndpointIndex] using h89

/-! Antipode exclusions for the eight nonactive windows in the
fundamental half. -/

private def nonactiveWindow : Fin 8 → Fin 18 :=
  ![0, 1, 2, 3, 5, 6, 7, 8]

theorem certified_nonactive_thresholds (j : Fin 8) :
    0 < ρ - certifiedWindowRadius (nonactiveWindow j) := by
  have hc : 1 / 2 < c := by linarith [c_bounds.1]
  fin_cases j <;>
    simp [nonactiveWindow, certifiedWindowRadius, radiusFor,
      featureRadius, copyWeight, C, S, etwo, eone, ezero, ρ] <;>
    nlinarith [s_pos]

private def useRightAntipodeTest : Fin 8 → Bool :=
  ![false, false, false, false, false, true, true, false]

private def nonactiveLeftEndpoint : Fin 8 → Fin 19 :=
  ![0, 1, 2, 3, 5, 6, 7, 8]

private def nonactiveRightEndpoint : Fin 8 → Fin 19 :=
  ![1, 2, 3, 4, 6, 7, 8, 9]

private def antipodeTestExpr (j : Fin 8) : WindowExpr :=
  let w := nonactiveWindow j
  let p := windowCenterExpr w
  if useRightAntipodeTest j then
    vcross (vneg p) (endpointExpr (nonactiveRightEndpoint j))
  else
    vcross (endpointExpr (nonactiveLeftEndpoint j)) (vneg p)

private def antipodeTestBall (j : Fin 8) : RationalBall :=
  evalBall windowBallEnv (antipodeTestExpr j)

set_option maxHeartbeats 1000000 in
-- Expanded exact rational-ball expressions have large numerators.
private theorem antipodeTestBall_upper (j : Fin 8) :
    (antipodeTestBall j).center + (antipodeTestBall j).radius <
      (-0.017 : ℚ) := by
  fin_cases j <;>
    norm_num [antipodeTestBall, antipodeTestExpr, nonactiveWindow,
      useRightAntipodeTest, nonactiveLeftEndpoint, nonactiveRightEndpoint,
      centreFor, featureCenter, rotate, copyWeight, vcross, vneg,
      vadd, vscale, C, S, CA, SA, CB, SB, X, Y, KX, EX, EY, ezero,
      eone, etwo, cBall, sBall, caBall, saBall, cbBall,
      sbBall, xBall, yBall, kxBall, exBall, eyBall, evalBall,
      RationalBall.pow, RationalBall.pure, RationalBall.add,
      RationalBall.sub, RationalBall.neg, RationalBall.mul]

private theorem upper_of_ball {B : RationalBall} {x : ℝ} {q : ℚ}
    (hx : B.Contains x) (hupper : B.center + B.radius < q) :
    x < (q : ℝ) := by
  rw [RationalBall.Contains, abs_le] at hx
  have hupperReal :
      (B.center : ℝ) + B.radius < (q : ℝ) := by
    exact_mod_cast hupper
  linarith

def certifiedAntipodeTest (j : Fin 8) : ℝ :=
  evalReal windowRealEnv (antipodeTestExpr j)

theorem certified_antipode_exclusions (j : Fin 8) :
    certifiedAntipodeTest j < (-0.017 : ℝ) := by
  have h := contains_eval windowEnv_contains (antipodeTestExpr j)
  change
    (antipodeTestBall j).Contains (certifiedAntipodeTest j) at h
  have hu := upper_of_ball h (antipodeTestBall_upper j)
  norm_num at hu ⊢
  exact hu

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/GeometryCertificate.lean <==
import BellmanForest.Gnomon.CalibrationCertificate
import BellmanForest.Gnomon.Construction

/-!
# A kernel-checked geometry certificate

The contact equations are first cleared of the harmless factor
`cosAngle calibrationP`.  The resulting three-by-three system is
polynomial in `c`, `s`, and the four endpoint sine/cosine values.  Cramer's
rule therefore gives an exact construction, while a private interval check certifies
that its coordinates lie in the displayed decimal boxes.
-/

namespace BellmanForest.Gnomon

open BellmanForest.Certificate
open BellmanForest.Certificate.RationalExpr

noncomputable section

private def pSqBall : RationalBall := pBall.pow 2
private def qSqBall : RationalBall := qBall.pow 2
private def oneBall : RationalBall := RationalBall.pure 1
private def twoBall : RationalBall := RationalBall.pure 2

private def pDenominatorBall : RationalBall := oneBall.add pSqBall
private def qDenominatorBall : RationalBall := oneBall.add qSqBall

private theorem pDenominatorBall_safe :
    pDenominatorBall.radius < |pDenominatorBall.center| := by
  norm_num [pDenominatorBall, pSqBall, oneBall, pBall,
    RationalBall.add, RationalBall.pow, RationalBall.mul,
    RationalBall.pure]

private theorem qDenominatorBall_safe :
    qDenominatorBall.radius < |qDenominatorBall.center| := by
  norm_num [qDenominatorBall, qSqBall, oneBall, qBall,
    RationalBall.add, RationalBall.pow, RationalBall.mul,
    RationalBall.pure]

private def cosPBall : RationalBall :=
  (oneBall.sub pSqBall).div pDenominatorBall pDenominatorBall_safe

private def sinPBall : RationalBall :=
  (twoBall.mul pBall).div pDenominatorBall pDenominatorBall_safe

private def cosQBall : RationalBall :=
  (oneBall.sub qSqBall).div qDenominatorBall qDenominatorBall_safe

private def sinQBall : RationalBall :=
  (twoBall.mul qBall).div qDenominatorBall qDenominatorBall_safe

private theorem pSqBall_contains :
    pSqBall.Contains (calibrationP ^ 2) :=
  RationalBall.contains_pow pBall_contains 2

private theorem qSqBall_contains :
    qSqBall.Contains ((calibrationQ calibrationP) ^ 2) :=
  RationalBall.contains_pow qBall_contains 2

private theorem pDenominatorBall_contains :
    pDenominatorBall.Contains (1 + calibrationP ^ 2) := by
  have hOne : oneBall.Contains (1 : ℝ) := by
    simpa [oneBall] using RationalBall.contains_pure 1
  exact RationalBall.contains_add hOne pSqBall_contains

private theorem qDenominatorBall_contains :
    qDenominatorBall.Contains
      (1 + (calibrationQ calibrationP) ^ 2) := by
  have hOne : oneBall.Contains (1 : ℝ) := by
    simpa [oneBall] using RationalBall.contains_pure 1
  exact RationalBall.contains_add hOne qSqBall_contains

private theorem cosPBall_contains :
    cosPBall.Contains (cosAngle calibrationP) := by
  rw [cosAngle]
  have hOne : oneBall.Contains (1 : ℝ) := by
    simpa [oneBall] using RationalBall.contains_pure 1
  exact RationalBall.contains_div pDenominatorBall_safe
    (RationalBall.contains_sub hOne pSqBall_contains)
    pDenominatorBall_contains

private theorem sinPBall_contains :
    sinPBall.Contains (sinAngle calibrationP) := by
  rw [sinAngle]
  have hTwo : twoBall.Contains (2 : ℝ) := by
    simpa [twoBall] using RationalBall.contains_pure 2
  exact RationalBall.contains_div pDenominatorBall_safe
    (RationalBall.contains_mul hTwo pBall_contains)
    pDenominatorBall_contains

private theorem cosQBall_contains :
    cosQBall.Contains (cosAngle (calibrationQ calibrationP)) := by
  rw [cosAngle]
  have hOne : oneBall.Contains (1 : ℝ) := by
    simpa [oneBall] using RationalBall.contains_pure 1
  exact RationalBall.contains_div qDenominatorBall_safe
    (RationalBall.contains_sub hOne qSqBall_contains)
    qDenominatorBall_contains

private theorem sinQBall_contains :
    sinQBall.Contains (sinAngle (calibrationQ calibrationP)) := by
  rw [sinAngle]
  have hTwo : twoBall.Contains (2 : ℝ) := by
    simpa [twoBall] using RationalBall.contains_pure 2
  exact RationalBall.contains_div qDenominatorBall_safe
    (RationalBall.contains_mul hTwo qBall_contains)
    qDenominatorBall_contains

/-! The six-variable polynomial system. -/

private def geometryRealEnv : Fin 6 → ℝ :=
  ![c, s, cosAngle calibrationP, sinAngle calibrationP,
    cosAngle (calibrationQ calibrationP),
    sinAngle (calibrationQ calibrationP)]

private def geometryBallEnv : Fin 6 → RationalBall :=
  ![cBall, sBall, cosPBall, sinPBall, cosQBall, sinQBall]

@[simp] private theorem geometryRealEnv_zero :
    geometryRealEnv 0 = c := rfl
@[simp] private theorem geometryRealEnv_one :
    geometryRealEnv 1 = s := rfl
@[simp] private theorem geometryRealEnv_two :
    geometryRealEnv 2 = cosAngle calibrationP := rfl
@[simp] private theorem geometryRealEnv_three :
    geometryRealEnv 3 = sinAngle calibrationP := rfl
@[simp] private theorem geometryRealEnv_four :
    geometryRealEnv 4 = cosAngle (calibrationQ calibrationP) := rfl
@[simp] private theorem geometryRealEnv_five :
    geometryRealEnv 5 = sinAngle (calibrationQ calibrationP) := rfl

@[simp] private theorem geometryBallEnv_zero :
    geometryBallEnv 0 = cBall := rfl
@[simp] private theorem geometryBallEnv_one :
    geometryBallEnv 1 = sBall := rfl
@[simp] private theorem geometryBallEnv_two :
    geometryBallEnv 2 = cosPBall := rfl
@[simp] private theorem geometryBallEnv_three :
    geometryBallEnv 3 = sinPBall := rfl
@[simp] private theorem geometryBallEnv_four :
    geometryBallEnv 4 = cosQBall := rfl
@[simp] private theorem geometryBallEnv_five :
    geometryBallEnv 5 = sinQBall := rfl

private def det₃Expr (a₁ a₂ a₃ b₁ b₂ b₃ c₁ c₂ c₃ :
    RationalExpr 6) : RationalExpr 6 :=
  a₁ * (b₂ * c₃ - b₃ * c₂)
    - a₂ * (b₁ * c₃ - b₃ * c₁)
    + a₃ * (b₁ * c₂ - b₂ * c₁)

private structure SystemEntries where
  a₁ : RationalExpr 6
  a₂ : RationalExpr 6
  a₃ : RationalExpr 6
  b₁ : RationalExpr 6
  b₂ : RationalExpr 6
  b₃ : RationalExpr 6
  c₁ : RationalExpr 6
  c₂ : RationalExpr 6
  c₃ : RationalExpr 6
  r₁ : RationalExpr 6
  r₂ : RationalExpr 6
  r₃ : RationalExpr 6

private def systemEntries : SystemEntries :=
  let C := RationalExpr.var 0
  let S := RationalExpr.var 1
  let CA := RationalExpr.var 2
  let SA := RationalExpr.var 3
  let CB := RationalExpr.var 4
  let SB := RationalExpr.var 5
  let A₁ := RationalExpr.const 0
  let A₂ := -C * CA + S * SA
  let A₃ := (C * CB + S * SB) * CA
  let B₁ := RationalExpr.const 4 * C * CA
  let B₂ := C * SA + S * CA
  let B₃ := (-C * SB + S * CB) * CA
  let C₁ := S * CA
  let C₂ := C * CA + S * SA
  let C₃ := C * CB * CA
  let K₁ := (-S ^ 2 * CB + C * S * SB) * CA + S ^ 2
  let K₂ := (C * S * CB + S ^ 2 * SB) * CA + C * S
  let K₃ := (C * S * SB - S * C) * CA + S ^ 2
  ⟨A₁, A₂, A₃, B₁, B₂, B₃, C₁, C₂, C₃, -K₁, -K₂, -K₃⟩

private def scaledDeterminantExpr : RationalExpr 6 :=
  let e := systemEntries
  det₃Expr e.a₁ e.a₂ e.a₃ e.b₁ e.b₂ e.b₃ e.c₁ e.c₂ e.c₃

private def geometryXNumeratorExpr : RationalExpr 6 :=
  let e := systemEntries
  det₃Expr e.r₁ e.a₂ e.a₃ e.r₂ e.b₂ e.b₃ e.r₃ e.c₂ e.c₃

private def geometryYNumeratorExpr : RationalExpr 6 :=
  let e := systemEntries
  det₃Expr e.a₁ e.r₁ e.a₃ e.b₁ e.r₂ e.b₃ e.c₁ e.r₃ e.c₃

private def geometryDNumeratorExpr : RationalExpr 6 :=
  let e := systemEntries
  det₃Expr e.a₁ e.a₂ e.r₁ e.b₁ e.b₂ e.r₂ e.c₁ e.c₂ e.r₃

private theorem geometryEnv_contains :
    ∀ i, (geometryBallEnv i).Contains (geometryRealEnv i) := by
  intro i
  fin_cases i
  · exact cBall_contains
  · exact sBall_contains
  · exact cosPBall_contains
  · exact sinPBall_contains
  · exact cosQBall_contains
  · exact sinQBall_contains

private def scaledDeterminant : ℝ :=
  evalReal geometryRealEnv scaledDeterminantExpr

/-- Determinant of the contact system after each row is multiplied by
`cosAngle calibrationP` to clear the tangent-length denominator. -/
def certifiedScaledContactDeterminant : ℝ :=
  let ca := cosAngle calibrationP
  let sa := sinAngle calibrationP
  let cb := cosAngle (calibrationQ calibrationP)
  let sb := sinAngle (calibrationQ calibrationP)
  Geometry.det₃
    0 (-c * ca + s * sa) ((c * cb + s * sb) * ca)
    (4 * c * ca) (c * sa + s * ca) ((-c * sb + s * cb) * ca)
    (s * ca) (c * ca + s * sa) (c * cb * ca)

private def geometryXNumerator : ℝ :=
  evalReal geometryRealEnv geometryXNumeratorExpr

private def geometryYNumerator : ℝ :=
  evalReal geometryRealEnv geometryYNumeratorExpr

private def geometryDNumerator : ℝ :=
  evalReal geometryRealEnv geometryDNumeratorExpr

private def scaledDeterminantBall : RationalBall :=
  evalBall geometryBallEnv scaledDeterminantExpr

private def geometryXNumeratorBall : RationalBall :=
  evalBall geometryBallEnv geometryXNumeratorExpr

private def geometryYNumeratorBall : RationalBall :=
  evalBall geometryBallEnv geometryYNumeratorExpr

private def geometryDNumeratorBall : RationalBall :=
  evalBall geometryBallEnv geometryDNumeratorExpr

private theorem scaledDeterminantBall_safe :
    scaledDeterminantBall.radius < |scaledDeterminantBall.center| := by
  norm_num [scaledDeterminantBall, scaledDeterminantExpr, systemEntries,
    det₃Expr, cosPBall, sinPBall, cosQBall, sinQBall,
    pDenominatorBall, qDenominatorBall, pSqBall, qSqBall,
    oneBall, twoBall, cBall, sBall, pBall, qBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.sub,
    RationalBall.add, RationalBall.neg, RationalBall.mul,
    RationalBall.pow, RationalBall.pure]

private def geometryXBall : RationalBall :=
  geometryXNumeratorBall.div scaledDeterminantBall
    scaledDeterminantBall_safe

private def geometryYBall : RationalBall :=
  geometryYNumeratorBall.div scaledDeterminantBall
    scaledDeterminantBall_safe

private def geometryDBall : RationalBall :=
  geometryDNumeratorBall.div scaledDeterminantBall
    scaledDeterminantBall_safe

private def exactGeometryX : ℝ :=
  geometryXNumerator / scaledDeterminant

private def exactGeometryY : ℝ :=
  geometryYNumerator / scaledDeterminant

private def exactGeometryD : ℝ :=
  geometryDNumerator / scaledDeterminant

private theorem geometryXBall_contains :
    geometryXBall.Contains exactGeometryX := by
  exact RationalBall.contains_div scaledDeterminantBall_safe
    (contains_eval geometryEnv_contains geometryXNumeratorExpr)
    (contains_eval geometryEnv_contains scaledDeterminantExpr)

private theorem geometryYBall_contains :
    geometryYBall.Contains exactGeometryY := by
  exact RationalBall.contains_div scaledDeterminantBall_safe
    (contains_eval geometryEnv_contains geometryYNumeratorExpr)
    (contains_eval geometryEnv_contains scaledDeterminantExpr)

private theorem geometryDBall_contains :
    geometryDBall.Contains exactGeometryD := by
  exact RationalBall.contains_div scaledDeterminantBall_safe
    (contains_eval geometryEnv_contains geometryDNumeratorExpr)
    (contains_eval geometryEnv_contains scaledDeterminantExpr)

private def geometryXCenterQ : ℚ :=
  -0.37326749849352743806689335015988897

private def geometryYCenterQ : ℚ :=
  0.20884843603839393898376857410158648

private def geometryDCenterQ : ℚ :=
  0.29102398456632784655978553637766988

private theorem geometryXBall_fits :
    |geometryXBall.center - geometryXCenterQ| +
      geometryXBall.radius < 0.0000000001 := by
  norm_num [geometryXBall, geometryXNumeratorBall,
    scaledDeterminantBall, geometryXCenterQ,
    geometryXNumeratorExpr, scaledDeterminantExpr, systemEntries,
    det₃Expr, cosPBall, sinPBall, cosQBall, sinQBall,
    pDenominatorBall, qDenominatorBall, pSqBall, qSqBall,
    oneBall, twoBall, cBall, sBall, pBall, qBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.sub,
    RationalBall.add, RationalBall.neg, RationalBall.mul,
    RationalBall.pow, RationalBall.pure]

private theorem geometryYBall_fits :
    |geometryYBall.center - geometryYCenterQ| +
      geometryYBall.radius < 0.0000000001 := by
  norm_num [geometryYBall, geometryYNumeratorBall,
    scaledDeterminantBall, geometryYCenterQ,
    geometryYNumeratorExpr, scaledDeterminantExpr, systemEntries,
    det₃Expr, cosPBall, sinPBall, cosQBall, sinQBall,
    pDenominatorBall, qDenominatorBall, pSqBall, qSqBall,
    oneBall, twoBall, cBall, sBall, pBall, qBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.sub,
    RationalBall.add, RationalBall.neg, RationalBall.mul,
    RationalBall.pow, RationalBall.pure]

private theorem geometryDBall_fits :
    |geometryDBall.center - geometryDCenterQ| +
      geometryDBall.radius < 0.0000000001 := by
  norm_num [geometryDBall, geometryDNumeratorBall,
    scaledDeterminantBall, geometryDCenterQ,
    geometryDNumeratorExpr, scaledDeterminantExpr, systemEntries,
    det₃Expr, cosPBall, sinPBall, cosQBall, sinQBall,
    pDenominatorBall, qDenominatorBall, pSqBall, qSqBall,
    oneBall, twoBall, cBall, sBall, pBall, qBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.sub,
    RationalBall.add, RationalBall.neg, RationalBall.mul,
    RationalBall.pow, RationalBall.pure]

private theorem scaledDeterminant_ne_zero :
    scaledDeterminant ≠ 0 := by
  have hcontains :=
    contains_eval geometryEnv_contains scaledDeterminantExpr
  change scaledDeterminantBall.Contains scaledDeterminant at hcontains
  rw [RationalBall.Contains] at hcontains
  intro hzero
  rw [hzero, zero_sub, abs_neg] at hcontains
  have hsafeReal :
      (scaledDeterminantBall.radius : ℝ) <
        |(scaledDeterminantBall.center : ℝ)| := by
    exact_mod_cast scaledDeterminantBall_safe
  exact (not_lt_of_ge hcontains) hsafeReal

/-- The cleared contact system is not merely nonsingular: its determinant
has the comfortable exact lower bound `3`. -/
theorem certifiedScaledContactDeterminant_gt_three :
    3 < certifiedScaledContactDeterminant := by
  have hcontains :=
    contains_eval geometryEnv_contains scaledDeterminantExpr
  change scaledDeterminantBall.Contains scaledDeterminant at hcontains
  rw [RationalBall.Contains] at hcontains
  have hlowerQ :
      (3 : ℚ) <
        scaledDeterminantBall.center - scaledDeterminantBall.radius := by
    norm_num [scaledDeterminantBall, scaledDeterminantExpr, systemEntries,
      det₃Expr, cosPBall, sinPBall, cosQBall, sinQBall,
      pDenominatorBall, qDenominatorBall, pSqBall, qSqBall,
      oneBall, twoBall, cBall, sBall, pBall, qBall,
      evalBall, RationalBall.div, RationalBall.inv, RationalBall.sub,
      RationalBall.add, RationalBall.neg, RationalBall.mul,
      RationalBall.pow, RationalBall.pure]
  have hlower :
      (3 : ℝ) <
        (scaledDeterminantBall.center : ℝ) -
          (scaledDeterminantBall.radius : ℝ) := by
    exact_mod_cast hlowerQ
  have hleft :
      -((scaledDeterminantBall.radius : ℚ) : ℝ) ≤
        scaledDeterminant -
          ((scaledDeterminantBall.center : ℚ) : ℝ) :=
    (abs_le.mp hcontains).1
  have hdet : (3 : ℝ) < scaledDeterminant := by
    linarith
  have heq :
      certifiedScaledContactDeterminant = scaledDeterminant := by
    simp [certifiedScaledContactDeterminant, scaledDeterminant,
      scaledDeterminantExpr, systemEntries, det₃Expr, geometryRealEnv,
      Geometry.det₃, evalReal]
  rw [heq]
  exact hdet

private theorem cramer_solution₃
    (a₁ a₂ a₃ b₁ b₂ b₃ c₁ c₂ c₃ r₁ r₂ r₃ : ℝ)
    (hdet : Geometry.det₃ a₁ a₂ a₃ b₁ b₂ b₃ c₁ c₂ c₃ ≠ 0) :
    let D := Geometry.det₃ a₁ a₂ a₃ b₁ b₂ b₃ c₁ c₂ c₃
    let X := Geometry.det₃ r₁ a₂ a₃ r₂ b₂ b₃ r₃ c₂ c₃
    let Y := Geometry.det₃ a₁ r₁ a₃ b₁ r₂ b₃ c₁ r₃ c₃
    let Z := Geometry.det₃ a₁ a₂ r₁ b₁ b₂ r₂ c₁ c₂ r₃
    a₁ * (X / D) + a₂ * (Y / D) + a₃ * (Z / D) = r₁ ∧
    b₁ * (X / D) + b₂ * (Y / D) + b₃ * (Z / D) = r₂ ∧
    c₁ * (X / D) + c₂ * (Y / D) + c₃ * (Z / D) = r₃ := by
  dsimp
  constructor
  · field_simp [hdet]
    simp only [Geometry.det₃]
    ring
  constructor
  · field_simp [hdet]
    simp only [Geometry.det₃]
    ring
  · field_simp [hdet]
    simp only [Geometry.det₃]
    ring

private theorem exactGeometry_solves_scaledSystem :
    let e := systemEntries
    let A₁ := evalReal geometryRealEnv e.a₁
    let A₂ := evalReal geometryRealEnv e.a₂
    let A₃ := evalReal geometryRealEnv e.a₃
    let B₁ := evalReal geometryRealEnv e.b₁
    let B₂ := evalReal geometryRealEnv e.b₂
    let B₃ := evalReal geometryRealEnv e.b₃
    let C₁ := evalReal geometryRealEnv e.c₁
    let C₂ := evalReal geometryRealEnv e.c₂
    let C₃ := evalReal geometryRealEnv e.c₃
    let R₁ := evalReal geometryRealEnv e.r₁
    let R₂ := evalReal geometryRealEnv e.r₂
    let R₃ := evalReal geometryRealEnv e.r₃
    A₁ * exactGeometryX + A₂ * exactGeometryY + A₃ * exactGeometryD = R₁ ∧
    B₁ * exactGeometryX + B₂ * exactGeometryY + B₃ * exactGeometryD = R₂ ∧
    C₁ * exactGeometryX + C₂ * exactGeometryY + C₃ * exactGeometryD = R₃ := by
  dsimp
  have h := cramer_solution₃
    (evalReal geometryRealEnv systemEntries.a₁)
    (evalReal geometryRealEnv systemEntries.a₂)
    (evalReal geometryRealEnv systemEntries.a₃)
    (evalReal geometryRealEnv systemEntries.b₁)
    (evalReal geometryRealEnv systemEntries.b₂)
    (evalReal geometryRealEnv systemEntries.b₃)
    (evalReal geometryRealEnv systemEntries.c₁)
    (evalReal geometryRealEnv systemEntries.c₂)
    (evalReal geometryRealEnv systemEntries.c₃)
    (evalReal geometryRealEnv systemEntries.r₁)
    (evalReal geometryRealEnv systemEntries.r₂)
    (evalReal geometryRealEnv systemEntries.r₃)
  have hD :
      Geometry.det₃
        (evalReal geometryRealEnv systemEntries.a₁)
        (evalReal geometryRealEnv systemEntries.a₂)
        (evalReal geometryRealEnv systemEntries.a₃)
        (evalReal geometryRealEnv systemEntries.b₁)
        (evalReal geometryRealEnv systemEntries.b₂)
        (evalReal geometryRealEnv systemEntries.b₃)
        (evalReal geometryRealEnv systemEntries.c₁)
        (evalReal geometryRealEnv systemEntries.c₂)
        (evalReal geometryRealEnv systemEntries.c₃) ≠ 0 := by
    change scaledDeterminant ≠ 0
    exact scaledDeterminant_ne_zero
  have hsystem := h hD
  simpa [exactGeometryX, exactGeometryY, exactGeometryD,
    scaledDeterminant, scaledDeterminantExpr,
    geometryXNumerator, geometryYNumerator, geometryDNumerator,
    geometryXNumeratorExpr, geometryYNumeratorExpr,
    geometryDNumeratorExpr, det₃Expr, Geometry.det₃] using hsystem

private theorem ball_contains_near
    (B : RationalBall) (x : ℝ) (q r : ℚ)
    (hx : B.Contains x)
    (hfit : |B.center - q| + B.radius < r) :
    |x - (q : ℝ)| ≤ (r : ℝ) := by
  rw [RationalBall.Contains] at hx
  have hfitReal :
      |(B.center : ℝ) - (q : ℝ)| + (B.radius : ℝ) < (r : ℝ) := by
    exact_mod_cast hfit
  calc
    |x - (q : ℝ)| ≤
        |x - (B.center : ℝ)| + |(B.center : ℝ) - (q : ℝ)| :=
      abs_sub_le _ _ _
    _ ≤ (B.radius : ℝ) + |(B.center : ℝ) - (q : ℝ)| :=
      add_le_add hx (le_refl _)
    _ ≤ (r : ℝ) := by linarith

private theorem exactGeometryX_inBox :
    |exactGeometryX - geometryX₀| ≤ geometryRadius := by
  simpa [geometryX₀, geometryRadius, geometryXCenterQ] using
    ball_contains_near geometryXBall exactGeometryX
      geometryXCenterQ 0.0000000001 geometryXBall_contains
      geometryXBall_fits

private theorem exactGeometryY_inBox :
    |exactGeometryY - geometryY₀| ≤ geometryRadius := by
  simpa [geometryY₀, geometryRadius, geometryYCenterQ] using
    ball_contains_near geometryYBall exactGeometryY
      geometryYCenterQ 0.0000000001 geometryYBall_contains
      geometryYBall_fits

private theorem exactGeometryD_inBox :
    |exactGeometryD - geometryD₀| ≤ geometryRadius := by
  simpa [geometryD₀, geometryRadius, geometryDCenterQ] using
    ball_contains_near geometryDBall exactGeometryD
      geometryDCenterQ 0.0000000001 geometryDBall_contains
      geometryDBall_fits

private theorem exactGeometry_scaledEquations :
    let ca := cosAngle calibrationP
    let sa := sinAngle calibrationP
    let cb := cosAngle (calibrationQ calibrationP)
    let sb := sinAngle (calibrationQ calibrationP)
    0 * exactGeometryX + (-c * ca + s * sa) * exactGeometryY +
        ((c * cb + s * sb) * ca) * exactGeometryD =
      -((-s ^ 2 * cb + c * s * sb) * ca + s ^ 2) ∧
    (4 * c * ca) * exactGeometryX + (c * sa + s * ca) * exactGeometryY +
        ((-c * sb + s * cb) * ca) * exactGeometryD =
      -((c * s * cb + s ^ 2 * sb) * ca + c * s) ∧
    (s * ca) * exactGeometryX + (c * ca + s * sa) * exactGeometryY +
        (c * cb * ca) * exactGeometryD =
      -((c * s * sb - s * c) * ca + s ^ 2) := by
  simpa [systemEntries, geometryRealEnv] using
    exactGeometry_solves_scaledSystem

/-- The unique contact geometry for the certified calibration. -/
def certifiedGeometry : Geometry where
  x := exactGeometryX
  y := exactGeometryY
  d := exactGeometryD
  inBox := ⟨exactGeometryX_inBox, exactGeometryY_inBox,
    exactGeometryD_inBox⟩

theorem certifiedGeometry_contacts :
  Geometry.HasCriticalContacts certifiedCalibration
      certifiedGeometry := by
  rcases exactGeometry_scaledEquations with ⟨h₁, h₂, h₃⟩
  have hca :
      cosAngle calibrationP ≠ 0 := by
    have hcoarse : (0.9715927539 : ℝ) < cosAngle calibrationP := by
      simpa [certifiedCalibration] using
        certifiedCalibration.cos_p_bounds.1
    have hpositive : 0 < cosAngle calibrationP := by linarith
    exact hpositive.ne'
  have hunit :=
    sinAngle_sq_add_cosAngle_sq calibrationP
  rw [Geometry.HasCriticalContacts]
  constructor
  · rw [Geometry.contact₁, Geometry.E, Geometry.T₂, Geometry.K,
      Geometry.T₁, Geometry.tangentLength]
    dsimp [certifiedGeometry, certifiedCalibration]
    field_simp [hca]
    linear_combination h₁ + s ^ 2 * hunit
  constructor
  · rw [Geometry.contact₂, Geometry.E, Geometry.T₂, Geometry.K,
      Geometry.T₁, Geometry.tangentLength]
    dsimp [certifiedGeometry, certifiedCalibration]
    field_simp [hca]
    linear_combination h₂ + c * s * hunit
  · rw [Geometry.contact₃, Geometry.E, Geometry.T₂, Geometry.K,
      Geometry.T₁, Geometry.tangentLength]
    dsimp [certifiedGeometry, certifiedCalibration]
    field_simp [hca]
    linear_combination h₃ + s ^ 2 * hunit

namespace Geometry

/-- The three contact equations and the calibration balance force the
non-arc part of one half of the curve to have length `s * c * multiplier`.
This is the exact algebraic identity behind the sharp length formula. -/
theorem certified_length_key :
    (K certifiedCalibration certifiedGeometry).1 +
        tangentLength certifiedCalibration certifiedGeometry +
        certifiedGeometry.d =
      s * c * certifiedCalibration.multiplier := by
  let ca := cosAngle certifiedCalibration.p
  let sa := sinAngle certifiedCalibration.p
  let cb := cosAngle certifiedCalibration.q
  let sb := sinAngle certifiedCalibration.q
  let lm := certifiedCalibration.multiplier
  let A := (cb - ca) / (2 * c)
  let B := (sb - sa) / (2 * c)
  have hc : c ≠ 0 := c_pos.ne'
  have hca : ca ≠ 0 := by
    dsimp [ca]
    linarith [certifiedCalibration.cos_p_bounds.1]
  have hca' : cosAngle certifiedCalibration.p ≠ 0 := by
    simpa [ca] using hca
  have h₁ := certifiedCalibration.equations.1
  have h₂ := certifiedCalibration.equations.2.1
  have h₃ := certifiedCalibration.equations.2.2
  change jump₁ certifiedCalibration.p certifiedCalibration.q lm = 0 at h₁
  change jump₂ certifiedCalibration.p certifiedCalibration.q lm = 0 at h₂
  change jump₃ certifiedCalibration.p certifiedCalibration.q = 0 at h₃
  rw [jump₁] at h₁
  rw [jump₂] at h₂
  rw [jump₃] at h₃
  change
    -sa - 1 -
          ((sa * c + ca * s) - (sb * c + cb * s)) / (2 * c) +
        lm * s =
      0 at h₁
  change
    -ca -
          ((cb * c - sb * s) - (ca * c - sa * s)) / (2 * c) +
        lm * c =
      0 at h₂
  change
    ((sa * c - ca * s) - (sb * c - cb * s)) / (2 * c) -
        sb =
      0 at h₃
  have hua : sa ^ 2 + ca ^ 2 = 1 := by
    simpa [sa, ca, add_comm] using
      sinAngle_sq_add_cosAngle_sq certifiedCalibration.p
  have hua' : ca ^ 2 + sa ^ 2 = 1 := by
    linarith [hua]
  have hub : sb ^ 2 + cb ^ 2 = 1 := by
    simpa [sb, cb, add_comm] using
      sinAngle_sq_add_cosAngle_sq certifiedCalibration.q
  field_simp [hc] at h₁ h₂ h₃
  ring_nf at h₁ h₂ h₃
  have hX :
      A * 0 + B * (4 * c * ca) + lm * (s * ca) - ca = 0 := by
    dsimp [A, B]
    field_simp [hc]
    ring_nf
    linear_combination ca * (h₁ - h₃)
  have hY :
      A * (-c * ca + s * sa) +
          B * (c * sa + s * ca) +
          lm * (c * ca + s * sa) -
          (1 + sa) =
        0 := by
    dsimp [A, B]
    field_simp [hc]
    ring_nf
    linear_combination sa * h₁ + ca * h₂ + 2 * c * hua
  have hD :
      A * ((c * cb + s * sb) * ca) +
          B * ((-c * sb + s * cb) * ca) +
          lm * (c * cb * ca) -
          ca =
        0 := by
    dsimp [A, B]
    field_simp [hc]
    ring_nf
    linear_combination
      ca * cb * h₂ + ca * sb * h₃ + 2 * c * ca * hub
  have hlsScaled :
      2 * c * (lm * s - (1 + 2 * sa - 2 * sb)) = 0 := by
    linear_combination h₁ - h₃
  have hls :
      lm * s - (1 + 2 * sa - 2 * sb) = 0 := by
    exact (mul_eq_zero.mp hlsScaled).resolve_left
      (mul_ne_zero (by norm_num) hc)
  have hJ₂ :
      2 * c ^ 2 * (1 + 2 * sa - 2 * sb) -
          s * (c * (ca + cb) + s * (sa - sb)) =
        0 := by
    have hraw :
        2 * c ^ 2 * (lm * s) -
            s * (c * (ca + cb) + s * (sa - sb)) =
          0 := by
      linear_combination s * h₂
    rw [sub_eq_zero.mp hls] at hraw
    exact hraw
  have hZero :
      A * (((-s ^ 2 * cb + c * s * sb) * ca) + s ^ 2) +
          B * (((c * s * cb + s ^ 2 * sb) * ca) + c * s) +
          lm * (((c * s * sb - s * c) * ca) + s ^ 2) -
          (s * (1 + sa) - ca * s * c * lm) =
        0 := by
    dsimp [A, B]
    field_simp [hc]
    ring_nf
    linear_combination
      2 * c * (c * ca * sb + s) * hls +
        (s - ca * cb * s) * h₃ +
        ca * sb * hJ₂
  have hf := certifiedGeometry_contacts
  rcases hf with ⟨hf₁, hf₂, hf₃⟩
  change contact₁ certifiedCalibration certifiedGeometry = 0 at hf₁
  change contact₂ certifiedCalibration certifiedGeometry = 0 at hf₂
  change contact₃ certifiedCalibration certifiedGeometry = 0 at hf₃
  have hmaster :
      (K certifiedCalibration certifiedGeometry).1 +
          tangentLength certifiedCalibration certifiedGeometry +
          certifiedGeometry.d -
          s * c * lm =
        A * contact₁ certifiedCalibration certifiedGeometry +
          B * contact₂ certifiedCalibration certifiedGeometry +
          lm * contact₃ certifiedCalibration certifiedGeometry := by
    have hid :
        ca *
            (A * contact₁ certifiedCalibration certifiedGeometry +
                B * contact₂ certifiedCalibration certifiedGeometry +
                lm * contact₃ certifiedCalibration certifiedGeometry -
              ((K certifiedCalibration certifiedGeometry).1 +
                tangentLength certifiedCalibration certifiedGeometry +
                certifiedGeometry.d - s * c * lm)) =
          certifiedGeometry.x *
              (A * 0 + B * (4 * c * ca) + lm * (s * ca) - ca) +
            certifiedGeometry.y *
              (A * (-c * ca + s * sa) +
                B * (c * sa + s * ca) +
                lm * (c * ca + s * sa) - (1 + sa)) +
            certifiedGeometry.d *
              (A * ((c * cb + s * sb) * ca) +
                B * ((-c * sb + s * cb) * ca) +
                lm * (c * cb * ca) - ca) +
            (A * (((-s ^ 2 * cb + c * s * sb) * ca) + s ^ 2) +
              B * (((c * s * cb + s ^ 2 * sb) * ca) + c * s) +
              lm * (((c * s * sb - s * c) * ca) + s ^ 2) -
              (s * (1 + sa) - ca * s * c * lm)) +
            s * (ca ^ 2 + sa ^ 2 - 1) *
              (2 * c * lm * s - c * sa + c * sb - 2 * c -
                ca * s + cb * s) / (2 * c) := by
      rw [contact₁, contact₂, contact₃, K, E, T₁, T₂,
        tangentLength]
      dsimp [A, B, ca, sa, cb, sb]
      field_simp [hc, hca']
      ring
    rw [hX, hY, hD, hZero, hua'] at hid
    simp only [mul_zero, sub_self, zero_mul, zero_div,
      add_zero] at hid
    have hzero :
        A * contact₁ certifiedCalibration certifiedGeometry +
              B * contact₂ certifiedCalibration certifiedGeometry +
              lm * contact₃ certifiedCalibration certifiedGeometry -
            ((K certifiedCalibration certifiedGeometry).1 +
              tangentLength certifiedCalibration certifiedGeometry +
              certifiedGeometry.d - s * c * lm) =
          0 :=
      (mul_eq_zero.mp hid).resolve_left hca
    linarith
  simp only [hf₁, hf₂, hf₃, mul_zero, add_zero] at hmaster
  dsimp [lm] at hmaster
  linarith

end Geometry

/-- The critical Zalgalloid is an actual seven-piece curve, not an object
postulated from numerical output. -/
def certifiedCriticalZalgalloid : CriticalZalgalloid where
  calibration := certifiedCalibration
  geometry := certifiedGeometry
  contacts := certifiedGeometry_contacts

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Ledger.lean <==
import BellmanForest.Gnomon.NormalFan
import BellmanForest.Certificate.RationalBall

/-!
# The directed-calibration ledger

The continuum calibration has ten consecutive vector blocks.  This file
records those blocks algebraically and checks the only numerical facts used
in the paper:

* two light blocks have strict squared-norm derivative signs; reflection
  gives the full pattern `+,-,+,-`;
* the two heavy blocks trace unit-circle tangents identically;
* the two representative non-unit junction states have simple exact
  formulas and lie strictly inside the unit disk; reflection gives the
  other two;
* the complete vector mass which can migrate to either tail is below one.

The search script is not imported.  A private exact-interval layer checks
the radial derivative signs.  The strict non-unit states reduce instead
to the scalar inequalities `multiplier * c < 1` and
`multiplier < 2 * s`; the reflection identities and all ring formulae
are checked directly by the Lean kernel.
-/

namespace BellmanForest.Gnomon

open BellmanForest.Certificate
open BellmanForest.Certificate.RationalExpr

noncomputable section

abbrev LedgerExpr := RationalExpr 10
abbrev LedgerExprVec := LedgerExpr × LedgerExpr

private def C : LedgerExpr := .var 0
private def S : LedgerExpr := .var 1
private def CA : LedgerExpr := .var 2
private def SA : LedgerExpr := .var 3
private def CB : LedgerExpr := .var 4
private def SB : LedgerExpr := .var 5
private def M : LedgerExpr := .var 6
private def F : LedgerExpr := .var 7
private def CT : LedgerExpr := .var 8
private def ST : LedgerExpr := .var 9

private def ezero : LedgerExpr := .const 0
private def eone : LedgerExpr := .const 1
private def etwo : LedgerExpr := .const 2

private def vadd (u v : LedgerExprVec) : LedgerExprVec :=
  (u.1 + v.1, u.2 + v.2)

private def vneg (u : LedgerExprVec) : LedgerExprVec :=
  (-u.1, -u.2)

private def vsub (u v : LedgerExprVec) : LedgerExprVec :=
  vadd u (vneg v)

private def vscale (r : LedgerExpr) (u : LedgerExprVec) :
    LedgerExprVec :=
  (r * u.1, r * u.2)

private def vdot (u v : LedgerExprVec) : LedgerExpr :=
  u.1 * v.1 + u.2 * v.2

private def vnormSq (u : LedgerExprVec) : LedgerExpr := vdot u u

private def rotatePiMinusBeta (u : LedgerExprVec) : LedgerExprVec :=
  (-C * u.1 - S * u.2, S * u.1 - C * u.2)

private def rotatePiPlusBeta (u : LedgerExprVec) : LedgerExprVec :=
  (-C * u.1 + S * u.2, -S * u.1 - C * u.2)

private def rightIntegral : LedgerExprVec := (SB - SA, CA - CB)
private def leftIntegral : LedgerExprVec :=
  (-(SB - SA), CA - CB)

private def zHalf : LedgerExprVec := (ezero, M * C)
private def r₁ : LedgerExprVec :=
  vscale F (rotatePiMinusBeta rightIntegral)
private def l₀ : LedgerExprVec := leftIntegral
private def r₂ : LedgerExprVec :=
  vscale F (rotatePiPlusBeta rightIntegral)
private def z₁ : LedgerExprVec := (-M * S, -M * C)
private def z₂ : LedgerExprVec := (M * S, -M * C)
private def l₁ : LedgerExprVec :=
  vscale F (rotatePiMinusBeta leftIntegral)
private def r₀ : LedgerExprVec := rightIntegral
private def l₂ : LedgerExprVec :=
  vscale F (rotatePiPlusBeta leftIntegral)

private def total : LedgerExprVec :=
  vadd zHalf <| vadd r₁ <| vadd l₀ <| vadd r₂ <|
    vadd z₁ <| vadd z₂ <| vadd l₁ <| vadd r₀ <|
      vadd l₂ zHalf

private def stateAfterHalf : LedgerExprVec := vsub total zHalf
private def stateAfterR₁ : LedgerExprVec := vsub stateAfterHalf r₁
private def stateAfterL₀ : LedgerExprVec := vsub stateAfterR₁ l₀
private def stateAfterR₂ : LedgerExprVec := vsub stateAfterL₀ r₂
private def stateAfterZ₁ : LedgerExprVec := vsub stateAfterR₂ z₁
private def stateAfterZ₂ : LedgerExprVec := vsub stateAfterZ₁ z₂
private def stateAfterL₁ : LedgerExprVec := vsub stateAfterZ₂ l₁
private def stateAfterR₀ : LedgerExprVec := vsub stateAfterL₁ r₀
private def stateAfterL₂ : LedgerExprVec := vsub stateAfterR₀ l₂

private def rightPartial : LedgerExprVec := (ST - SA, CA - CT)
private def leftPartial : LedgerExprVec := (ST - SB, CT - CB)

private def partialR₁ : LedgerExprVec :=
  vscale F (rotatePiMinusBeta rightPartial)
private def partialR₂ : LedgerExprVec :=
  vscale F (rotatePiPlusBeta rightPartial)
private def partialL₁ : LedgerExprVec :=
  vscale F (rotatePiMinusBeta leftPartial)
private def partialL₂ : LedgerExprVec :=
  vscale F (rotatePiPlusBeta leftPartial)

private def directionR₁ : LedgerExprVec :=
  (-CT * C - ST * S, -ST * C + CT * S)
private def directionR₂ : LedgerExprVec :=
  (-CT * C + ST * S, -ST * C - CT * S)
private def directionL₁ : LedgerExprVec :=
  (CT * C - ST * S, -ST * C - CT * S)
private def directionL₂ : LedgerExprVec :=
  (CT * C + ST * S, CT * S - ST * C)

private def derivativeR₁ : LedgerExpr :=
  -etwo * F * vdot (vsub stateAfterHalf partialR₁) directionR₁
private def derivativeR₂ : LedgerExpr :=
  -etwo * F * vdot (vsub stateAfterL₀ partialR₂) directionR₂
private def derivativeL₁ : LedgerExpr :=
  -etwo * F * vdot (vsub stateAfterZ₂ partialL₁) directionL₁
private def derivativeL₂ : LedgerExpr :=
  -etwo * F * vdot (vsub stateAfterR₀ partialL₂) directionL₂

/-! Private interval inputs for the fixed data and for an arbitrary angle
between the two calibrated arc normals. -/

private def caBall : RationalBall :=
  ⟨0.9715927541, 0.0000000002, by norm_num⟩
private def saBall : RationalBall :=
  ⟨-0.2366590801, 0.0000000002, by norm_num⟩
private def cbBall : RationalBall :=
  ⟨0.99735774705, 0.00000000015, by norm_num⟩
private def sbBall : RationalBall :=
  ⟨-0.07264657235, 0.00000000015, by norm_num⟩
private def mBall : RationalBall :=
  ⟨1.143232127327, 0.000000000003, by norm_num⟩
private def fBall : RationalBall :=
  ⟨0.61803398875, 0.00000000008, by norm_num⟩
private def ctBall : RationalBall :=
  ⟨0.98447525055, 0.01288249665, by norm_num⟩
private def stBall : RationalBall :=
  ⟨-0.15465282625, 0.08200625405, by norm_num⟩

private def ledgerBallEnv : Fin 10 → RationalBall :=
  ![cBall, sBall, caBall, saBall, cbBall, sbBall, mBall, fBall,
    ctBall, stBall]

@[simp] private theorem ledgerBallEnv_zero :
    ledgerBallEnv 0 = cBall := rfl
@[simp] private theorem ledgerBallEnv_one :
    ledgerBallEnv 1 = sBall := rfl
@[simp] private theorem ledgerBallEnv_two :
    ledgerBallEnv 2 = caBall := rfl
@[simp] private theorem ledgerBallEnv_three :
    ledgerBallEnv 3 = saBall := rfl
@[simp] private theorem ledgerBallEnv_four :
    ledgerBallEnv 4 = cbBall := rfl
@[simp] private theorem ledgerBallEnv_five :
    ledgerBallEnv 5 = sbBall := rfl
@[simp] private theorem ledgerBallEnv_six :
    ledgerBallEnv 6 = mBall := rfl
@[simp] private theorem ledgerBallEnv_seven :
    ledgerBallEnv 7 = fBall := rfl
@[simp] private theorem ledgerBallEnv_eight :
    ledgerBallEnv 8 = ctBall := rfl
@[simp] private theorem ledgerBallEnv_nine :
    ledgerBallEnv 9 = stBall := rfl

private def ledgerRealEnv (t : ℝ) : Fin 10 → ℝ :=
  ![c, s, cosAngle calibrationP, sinAngle calibrationP,
    cosAngle (calibrationQ calibrationP),
    sinAngle (calibrationQ calibrationP),
    certifiedCalibration.multiplier, 1 / (2 * c),
    Real.cos t, Real.sin t]

@[simp] private theorem ledgerRealEnv_zero (t : ℝ) :
    ledgerRealEnv t 0 = c := rfl
@[simp] private theorem ledgerRealEnv_one (t : ℝ) :
    ledgerRealEnv t 1 = s := rfl
@[simp] private theorem ledgerRealEnv_two (t : ℝ) :
    ledgerRealEnv t 2 = cosAngle calibrationP := rfl
@[simp] private theorem ledgerRealEnv_three (t : ℝ) :
    ledgerRealEnv t 3 = sinAngle calibrationP := rfl
@[simp] private theorem ledgerRealEnv_four (t : ℝ) :
    ledgerRealEnv t 4 =
      cosAngle (calibrationQ calibrationP) := rfl
@[simp] private theorem ledgerRealEnv_five (t : ℝ) :
    ledgerRealEnv t 5 =
      sinAngle (calibrationQ calibrationP) := rfl
@[simp] private theorem ledgerRealEnv_six (t : ℝ) :
    ledgerRealEnv t 6 = certifiedCalibration.multiplier := rfl
@[simp] private theorem ledgerRealEnv_seven (t : ℝ) :
    ledgerRealEnv t 7 = 1 / (2 * c) := rfl
@[simp] private theorem ledgerRealEnv_eight (t : ℝ) :
    ledgerRealEnv t 8 = Real.cos t := rfl
@[simp] private theorem ledgerRealEnv_nine (t : ℝ) :
    ledgerRealEnv t 9 = Real.sin t := rfl

private theorem caBall_contains :
    caBall.Contains (cosAngle calibrationP) := by
  rw [RationalBall.Contains, caBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_p_bounds with ⟨hL, hU⟩
  change (0.9715927539 : ℝ) < cosAngle calibrationP at hL
  change cosAngle calibrationP < (0.9715927543 : ℝ) at hU
  constructor <;> linarith

private theorem saBall_contains :
    saBall.Contains (sinAngle calibrationP) := by
  rw [RationalBall.Contains, saBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_p_bounds with ⟨hL, hU⟩
  change (-0.2366590803 : ℝ) < sinAngle calibrationP at hL
  change sinAngle calibrationP < (-0.2366590799 : ℝ) at hU
  constructor <;> linarith

private theorem cbBall_contains :
    cbBall.Contains (cosAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, cbBall, abs_le]
  norm_num
  rcases certifiedCalibration.cos_q_bounds with ⟨hL, hU⟩
  change
    (0.9973577469 : ℝ) <
      cosAngle (calibrationQ calibrationP) at hL
  change
    cosAngle (calibrationQ calibrationP) <
      (0.9973577472 : ℝ) at hU
  constructor <;> linarith

private theorem sbBall_contains :
    sbBall.Contains (sinAngle (calibrationQ calibrationP)) := by
  rw [RationalBall.Contains, sbBall, abs_le]
  norm_num
  rcases certifiedCalibration.sin_q_bounds with ⟨hL, hU⟩
  change
    (-0.0726465725 : ℝ) <
      sinAngle (calibrationQ calibrationP) at hL
  change
    sinAngle (calibrationQ calibrationP) <
      (-0.0726465722 : ℝ) at hU
  constructor <;> linarith

private theorem mBall_contains :
    mBall.Contains certifiedCalibration.multiplier := by
  rw [RationalBall.Contains, mBall, abs_le]
  norm_num
  rcases certifiedCalibration.multiplier_bounds with ⟨hL, hU⟩
  constructor <;> linarith

private theorem fBall_contains :
    fBall.Contains (1 / (2 * c)) := by
  have hden : 0 < 2 * c := by nlinarith [c_pos]
  have hform : c⁻¹ * (1 / 2 : ℝ) = 1 / (2 * c) := by
    field_simp
  have hfL : (0.61803398867 : ℝ) ≤ c⁻¹ * (1 / 2) := by
    rw [hform, le_div_iff₀ hden]
    nlinarith [c_bounds.2]
  have hfU : c⁻¹ * (1 / 2) ≤ (0.61803398883 : ℝ) := by
    rw [hform, div_le_iff₀ hden]
    nlinarith [c_bounds.1]
  rw [RationalBall.Contains, fBall, abs_le]
  norm_num
  constructor <;> linarith

private theorem t_trig_bounds {t : ℝ}
    (ht : certifiedCalibration.a ≤ t ∧ t ≤ certifiedCalibration.b) :
    (0.9715927539 : ℝ) ≤ Real.cos t ∧
      Real.cos t ≤ 0.9973577472 ∧
      (-0.2366590803 : ℝ) ≤ Real.sin t ∧
      Real.sin t ≤ -0.0726465722 := by
  have hfan := certified_strictNormalFanData
  have haMem :
      certifiedCalibration.a ∈
        Set.Icc (-(Real.pi / 2)) (Real.pi / 2) :=
    ⟨hfan.a_gt_neg_pi_div_two.le,
      le_trans (le_of_lt hfan.a_lt_b)
        (le_trans (le_of_lt hfan.b_lt_zero) (by positivity))⟩
  have hbMem :
      certifiedCalibration.b ∈
        Set.Icc (-(Real.pi / 2)) (Real.pi / 2) :=
    ⟨le_trans hfan.a_gt_neg_pi_div_two.le
        (le_of_lt hfan.a_lt_b),
      le_trans (le_of_lt hfan.b_lt_zero) (by positivity)⟩
  have htMem :
      t ∈ Set.Icc (-(Real.pi / 2)) (Real.pi / 2) :=
    ⟨le_trans hfan.a_gt_neg_pi_div_two.le ht.1,
      le_trans ht.2
        (le_trans (le_of_lt hfan.b_lt_zero) (by positivity))⟩
  have hsinL :
      Real.sin certifiedCalibration.a ≤ Real.sin t :=
    Real.monotoneOn_sin haMem htMem ht.1
  have hsinU :
      Real.sin t ≤ Real.sin certifiedCalibration.b :=
    Real.monotoneOn_sin htMem hbMem ht.2
  have htNeg : t < 0 := lt_of_le_of_lt ht.2 hfan.b_lt_zero
  have haNeg : certifiedCalibration.a < 0 :=
    lt_trans hfan.a_lt_b hfan.b_lt_zero
  have hnegAMem :
      -certifiedCalibration.a ∈ Set.Icc (0 : ℝ) Real.pi := by
    constructor
    · linarith
    · linarith [hfan.a_gt_neg_pi_div_two, Real.pi_pos]
  have hnegBMem :
      -certifiedCalibration.b ∈ Set.Icc (0 : ℝ) Real.pi := by
    constructor
    · exact neg_nonneg.mpr (le_of_lt hfan.b_lt_zero)
    · linarith [hfan.a_gt_neg_pi_div_two, hfan.a_lt_b,
        Real.pi_pos]
  have hnegTMem : -t ∈ Set.Icc (0 : ℝ) Real.pi := by
    constructor
    · linarith
    · linarith [hfan.a_gt_neg_pi_div_two, ht.1, Real.pi_pos]
  have hcosL :
      Real.cos certifiedCalibration.a ≤ Real.cos t := by
    rw [← Real.cos_neg certifiedCalibration.a, ← Real.cos_neg t]
    exact Real.strictAntiOn_cos.antitoneOn hnegTMem hnegAMem
      (neg_le_neg ht.1)
  have hcosU :
      Real.cos t ≤ Real.cos certifiedCalibration.b := by
    rw [← Real.cos_neg t, ← Real.cos_neg certifiedCalibration.b]
    exact Real.strictAntiOn_cos.antitoneOn hnegBMem hnegTMem
      (neg_le_neg ht.2)
  change
    Real.sin (angle calibrationP) ≤ Real.sin t at hsinL
  change
    Real.sin t ≤
      Real.sin (angle (calibrationQ calibrationP)) at hsinU
  change
    Real.cos (angle calibrationP) ≤ Real.cos t at hcosL
  change
    Real.cos t ≤
      Real.cos (angle (calibrationQ calibrationP)) at hcosU
  rw [sin_angle] at hsinL hsinU
  rw [cos_angle] at hcosL hcosU
  change
    (0.9715927539 : ℝ) ≤ Real.cos t ∧
      Real.cos t ≤ 0.9973577472 ∧
      (-0.2366590803 : ℝ) ≤ Real.sin t ∧
      Real.sin t ≤ -0.0726465722
  rcases certifiedCalibration.cos_p_bounds with ⟨hcaL, hcaU⟩
  rcases certifiedCalibration.cos_q_bounds with ⟨hcbL, hcbU⟩
  rcases certifiedCalibration.sin_p_bounds with ⟨hsaL, hsaU⟩
  rcases certifiedCalibration.sin_q_bounds with ⟨hsbL, hsbU⟩
  change (0.9715927539 : ℝ) < cosAngle calibrationP at hcaL
  change cosAngle calibrationP < (0.9715927543 : ℝ) at hcaU
  change
    (0.9973577469 : ℝ) <
      cosAngle (calibrationQ calibrationP) at hcbL
  change
    cosAngle (calibrationQ calibrationP) <
      (0.9973577472 : ℝ) at hcbU
  change (-0.2366590803 : ℝ) < sinAngle calibrationP at hsaL
  change sinAngle calibrationP < (-0.2366590799 : ℝ) at hsaU
  change
    (-0.0726465725 : ℝ) <
      sinAngle (calibrationQ calibrationP) at hsbL
  change
    sinAngle (calibrationQ calibrationP) <
      (-0.0726465722 : ℝ) at hsbU
  exact ⟨by linarith, by linarith, by linarith, by linarith⟩

private theorem ctBall_contains {t : ℝ}
    (ht : certifiedCalibration.a ≤ t ∧ t ≤ certifiedCalibration.b) :
    ctBall.Contains (Real.cos t) := by
  rw [RationalBall.Contains, ctBall, abs_le]
  norm_num
  rcases t_trig_bounds ht with ⟨hL, hU, _, _⟩
  constructor <;> linarith

private theorem stBall_contains {t : ℝ}
    (ht : certifiedCalibration.a ≤ t ∧ t ≤ certifiedCalibration.b) :
    stBall.Contains (Real.sin t) := by
  rw [RationalBall.Contains, stBall, abs_le]
  norm_num
  rcases t_trig_bounds ht with ⟨_, _, hL, hU⟩
  constructor <;> linarith

private theorem ledgerEnv_contains {t : ℝ}
    (ht : certifiedCalibration.a ≤ t ∧ t ≤ certifiedCalibration.b) :
    ∀ i, (ledgerBallEnv i).Contains (ledgerRealEnv t i) := by
  intro i
  fin_cases i
  · exact cBall_contains
  · exact sBall_contains
  · exact caBall_contains
  · exact saBall_contains
  · exact cbBall_contains
  · exact sbBall_contains
  · exact mBall_contains
  · exact fBall_contains
  · exact ctBall_contains ht
  · exact stBall_contains ht

private theorem positive_of_ball {B : RationalBall} {x : ℝ}
    (hx : B.Contains x)
    (hpositive : (0 : ℚ) < B.center - B.radius) :
    0 < x := by
  rw [RationalBall.Contains, abs_le] at hx
  have hpositiveReal :
      (0 : ℝ) < (B.center : ℝ) - B.radius := by
    exact_mod_cast hpositive
  linarith

private theorem negative_of_ball {B : RationalBall} {x : ℝ}
    (hx : B.Contains x)
    (hnegative : B.center + B.radius < (0 : ℚ)) :
    x < 0 := by
  rw [RationalBall.Contains, abs_le] at hx
  have hnegativeReal :
      (B.center : ℝ) + B.radius < (0 : ℝ) := by
    exact_mod_cast hnegative
  linarith

private theorem less_than_one_of_ball {B : RationalBall} {x : ℝ}
    (hx : B.Contains x)
    (hupper : B.center + B.radius < (1 : ℚ)) :
    x < 1 := by
  rw [RationalBall.Contains, abs_le] at hx
  have hupperReal :
      (B.center : ℝ) + B.radius < (1 : ℝ) := by
    exact_mod_cast hupper
  linarith

private def derivativeR₁Ball : RationalBall :=
  evalBall ledgerBallEnv derivativeR₁
private def derivativeR₂Ball : RationalBall :=
  evalBall ledgerBallEnv derivativeR₂

private theorem derivativeR₁Ball_pos :
    (0 : ℚ) < derivativeR₁Ball.center - derivativeR₁Ball.radius := by
  norm_num [derivativeR₁Ball, derivativeR₁, stateAfterHalf, total,
    zHalf, r₁, l₀, r₂, z₁, z₂, l₁, r₀, l₂, partialR₁,
    rightPartial, directionR₁, rightIntegral, leftIntegral,
    rotatePiMinusBeta, rotatePiPlusBeta, vnormSq, vdot, vsub, vneg,
    vadd, vscale, C, S, CA, SA, CB, SB, M, F, CT, ST, ezero, etwo,
    caBall, saBall, cbBall, sbBall, mBall, fBall,
    cBall, sBall, ctBall, stBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.pow,
    RationalBall.mul, RationalBall.sub, RationalBall.add,
    RationalBall.neg, RationalBall.pure]

private theorem derivativeR₂Ball_neg :
    derivativeR₂Ball.center + derivativeR₂Ball.radius < (0 : ℚ) := by
  norm_num [derivativeR₂Ball, derivativeR₂, stateAfterL₀,
    stateAfterR₁, stateAfterHalf, total, zHalf, r₁, l₀, r₂, z₁, z₂,
    l₁, r₀, l₂, partialR₂, rightPartial, directionR₂, rightIntegral,
    leftIntegral, rotatePiMinusBeta, rotatePiPlusBeta, vnormSq, vdot,
    vsub, vneg, vadd, vscale, C, S, CA, SA, CB, SB, M, F, CT, ST,
    ezero, etwo, caBall, saBall, cbBall, sbBall, mBall,
    fBall, cBall, sBall, ctBall, stBall,
    evalBall, RationalBall.div, RationalBall.inv, RationalBall.pow,
    RationalBall.mul, RationalBall.sub, RationalBall.add,
    RationalBall.neg, RationalBall.pure]

def ledgerDerivativeR₁ (t : ℝ) : ℝ :=
  evalReal (ledgerRealEnv t) derivativeR₁
def ledgerDerivativeR₂ (t : ℝ) : ℝ :=
  evalReal (ledgerRealEnv t) derivativeR₂
def ledgerDerivativeL₁ (t : ℝ) : ℝ :=
  evalReal (ledgerRealEnv t) derivativeL₁
def ledgerDerivativeL₂ (t : ℝ) : ℝ :=
  evalReal (ledgerRealEnv t) derivativeL₂

private theorem ledgerDerivativeL₁_symmetry (t : ℝ) :
    ledgerDerivativeL₁ t = -ledgerDerivativeR₂ t := by
  simp [ledgerDerivativeL₁, ledgerDerivativeR₂, derivativeL₁,
    derivativeR₂, stateAfterZ₂, stateAfterZ₁, stateAfterR₂,
    stateAfterL₀, stateAfterR₁, stateAfterHalf, total, zHalf, r₁,
    l₀, r₂, z₁, z₂, l₁, r₀, l₂, partialL₁, partialR₂,
    leftPartial, rightPartial, directionL₁, directionR₂,
    rightIntegral, leftIntegral, rotatePiMinusBeta, rotatePiPlusBeta,
    vdot, vsub, vneg, vadd, vscale, C, S, CA, SA, CB, SB, M, F,
    CT, ST, ezero, etwo]
  field_simp [c_pos.ne']
  ring

private theorem ledgerDerivativeL₂_symmetry (t : ℝ) :
    ledgerDerivativeL₂ t = -ledgerDerivativeR₁ t := by
  simp [ledgerDerivativeL₂, ledgerDerivativeR₁, derivativeL₂,
    derivativeR₁, stateAfterR₀, stateAfterL₁, stateAfterZ₂,
    stateAfterZ₁, stateAfterR₂, stateAfterL₀, stateAfterR₁,
    stateAfterHalf, total, zHalf, r₁, l₀, r₂, z₁, z₂, l₁, r₀, l₂,
    partialL₂, partialR₁, leftPartial, rightPartial, directionL₂,
    directionR₁, rightIntegral, leftIntegral, rotatePiMinusBeta,
    rotatePiPlusBeta, vdot, vsub, vneg, vadd, vscale, C, S, CA, SA,
    CB, SB, M, F, CT, ST, ezero, etwo]
  field_simp [c_pos.ne']
  ring

def ledgerHalfNormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterHalf)
def ledgerAfterR₂NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterR₂)
def ledgerAfterZ₂NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterZ₂)
def ledgerAfterL₂NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterL₂)
def ledgerAfterR₁NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterR₁)
def ledgerAfterL₀NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterL₀)
def ledgerAfterZ₁NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterZ₁)
def ledgerAfterL₁NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterL₁)
def ledgerAfterR₀NormSq : ℝ :=
  evalReal (ledgerRealEnv certifiedCalibration.a)
    (vnormSq stateAfterR₀)

private def evalLedgerVec (t : ℝ) (v : LedgerExprVec) : ℝ × ℝ :=
  (evalReal (ledgerRealEnv t) v.1,
    evalReal (ledgerRealEnv t) v.2)

private theorem evaluated_vnormSq (t : ℝ) (v : LedgerExprVec) :
    evalReal (ledgerRealEnv t) (vnormSq v) =
      (evalLedgerVec t v).1 ^ 2 + (evalLedgerVec t v).2 ^ 2 := by
  simp [vnormSq, vdot, evalLedgerVec, pow_two]

/-! The ledger is palindromic.  Reflection in the horizontal axis pairs
the two non-unit states on either side of the central atom; the two end
states are negatives.  Consequently only two strict norm inequalities
need numerical verification. -/

private theorem evaluated_stateAfterL₂_symmetry (t : ℝ) :
    evalLedgerVec t stateAfterL₂ =
      (-(evalLedgerVec t stateAfterHalf).1,
        -(evalLedgerVec t stateAfterHalf).2) := by
  apply Prod.ext <;>
    simp [evalLedgerVec, stateAfterL₂, stateAfterR₀, stateAfterL₁,
      stateAfterZ₂, stateAfterZ₁, stateAfterR₂, stateAfterL₀,
      stateAfterR₁, stateAfterHalf, total, zHalf, r₁, l₀, r₂, z₁,
      z₂, l₁, r₀, l₂, rightIntegral, leftIntegral,
      rotatePiMinusBeta, rotatePiPlusBeta, vsub, vneg, vadd, vscale,
      C, S, CA, SA, CB, SB, M, F, ezero] <;>
    field_simp [c_pos.ne'] <;>
    ring

private theorem evaluated_stateAfterZ₂_symmetry (t : ℝ) :
    evalLedgerVec t stateAfterZ₂ =
      ((evalLedgerVec t stateAfterR₂).1,
        -(evalLedgerVec t stateAfterR₂).2) := by
  apply Prod.ext <;>
    simp [evalLedgerVec, stateAfterZ₂, stateAfterZ₁, stateAfterR₂,
      stateAfterL₀, stateAfterR₁, stateAfterHalf, total, zHalf, r₁,
      l₀, r₂, z₁, z₂, l₁, r₀, l₂, rightIntegral, leftIntegral,
      rotatePiMinusBeta, rotatePiPlusBeta, vsub, vneg, vadd, vscale,
      C, S, CA, SA, CB, SB, M, F, ezero]
  all_goals
    field_simp [c_pos.ne']
    ring

private theorem ledgerAfterL₂NormSq_eq_half :
    ledgerAfterL₂NormSq = ledgerHalfNormSq := by
  rw [ledgerAfterL₂NormSq, ledgerHalfNormSq, evaluated_vnormSq,
    evaluated_vnormSq, evaluated_stateAfterL₂_symmetry]
  ring

private theorem ledgerAfterZ₂NormSq_eq_afterR₂ :
    ledgerAfterZ₂NormSq = ledgerAfterR₂NormSq := by
  rw [ledgerAfterZ₂NormSq, ledgerAfterR₂NormSq, evaluated_vnormSq,
    evaluated_vnormSq, evaluated_stateAfterZ₂_symmetry]
  ring

private theorem evaluated_total_zero (t : ℝ) :
    evalLedgerVec t total = (0, 0) := by
  apply Prod.ext
  · simp [evalLedgerVec, total, zHalf, r₁, l₀, r₂, z₁, z₂, l₁,
      r₀, l₂, rightIntegral, leftIntegral, rotatePiMinusBeta,
      rotatePiPlusBeta, vadd, vscale, C, S, CA, SA, CB, SB, M, F,
      ezero]
    field_simp [c_pos.ne']
    ring
  · simp [evalLedgerVec, total, zHalf, r₁, l₀, r₂, z₁, z₂, l₁,
      r₀, l₂, rightIntegral, leftIntegral, rotatePiMinusBeta,
      rotatePiPlusBeta, vadd, vscale, C, S, CA, SA, CB, SB, M, F,
      ezero]
    field_simp [c_pos.ne']
    ring

private theorem evaluated_stateAfterHalf_exact (t : ℝ) :
    evalLedgerVec t stateAfterHalf =
      (0, -certifiedCalibration.multiplier * c) := by
  have htotal := evaluated_total_zero t
  apply Prod.ext
  · have hx := congrArg Prod.fst htotal
    change evalReal (ledgerRealEnv t) total.1 = 0 at hx
    simp [evalLedgerVec, stateAfterHalf, zHalf, vsub, vneg, vadd,
      M, C, ezero, hx]
  · have hy := congrArg Prod.snd htotal
    change evalReal (ledgerRealEnv t) total.2 = 0 at hy
    simp [evalLedgerVec, stateAfterHalf, zHalf, vsub, vneg, vadd,
      M, C, ezero, hy]

private theorem evaluated_stateAfterR₁ (t : ℝ) :
    evalLedgerVec t stateAfterR₁ =
      (-sinAngle (calibrationQ calibrationP),
        -cosAngle (calibrationQ calibrationP)) := by
  have h₂ := certifiedCalibration.equations.2.1
  have h₃ := certifiedCalibration.equations.2.2
  change
    jump₂ calibrationP (calibrationQ calibrationP)
      certifiedCalibration.multiplier = 0 at h₂
  change
    jump₃ calibrationP (calibrationQ calibrationP) = 0 at h₃
  rw [jump₂] at h₂
  rw [jump₃] at h₃
  have htotal := evaluated_total_zero t
  apply Prod.ext
  · have htotalX := congrArg Prod.fst htotal
    change evalReal (ledgerRealEnv t) total.1 = 0 at htotalX
    simp [evalLedgerVec, stateAfterR₁, stateAfterHalf, r₁, zHalf,
      rightIntegral, rotatePiMinusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, ezero, htotalX]
    field_simp [c_pos.ne'] at h₃ ⊢
    linear_combination h₃
  · have htotalY := congrArg Prod.snd htotal
    change evalReal (ledgerRealEnv t) total.2 = 0 at htotalY
    simp [evalLedgerVec, stateAfterR₁, stateAfterHalf, r₁, zHalf,
      rightIntegral, rotatePiMinusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, ezero, htotalY]
    field_simp [c_pos.ne'] at h₂ ⊢
    linear_combination -h₂

private theorem evaluated_stateAfterL₀ (t : ℝ) :
    evalLedgerVec t stateAfterL₀ =
      (-sinAngle calibrationP, -cosAngle calibrationP) := by
  have hprev := evaluated_stateAfterR₁ t
  apply Prod.ext
  · have hx := congrArg Prod.fst hprev
    change
      evalReal (ledgerRealEnv t) stateAfterR₁.1 =
        -sinAngle (calibrationQ calibrationP) at hx
    simp [evalLedgerVec, stateAfterL₀, l₀, leftIntegral, vsub, vneg,
      vadd, SA, SB, hx]
    ring
  · have hy := congrArg Prod.snd hprev
    change
      evalReal (ledgerRealEnv t) stateAfterR₁.2 =
        -cosAngle (calibrationQ calibrationP) at hy
    simp [evalLedgerVec, stateAfterL₀, l₀, leftIntegral, vsub, vneg,
      vadd, CA, CB, hy]
    ring

/-- The two nonredundant radial derivatives in the trigonometric form
printed as equation (4.14) in the paper.  The proof deliberately starts
from the calibrated unit-circle junctions, exactly as the paper does. -/
theorem certified_radial_derivative_formulas (t : ℝ) :
    ledgerDerivativeR₁ t =
        -2 * (1 / (2 * c)) *
          (Real.sin (certifiedCalibration.b + t - β) +
            (1 / (2 * c)) * Real.sin (certifiedCalibration.b - t)) ∧
      ledgerDerivativeR₂ t =
        -2 * (1 / (2 * c)) *
          (Real.sin (certifiedCalibration.a + β + t) -
            (1 / (2 * c)) * Real.sin (t - certifiedCalibration.a)) := by
  have hR₁ := evaluated_stateAfterR₁ t
  have hL₀ := evaluated_stateAfterL₀ t
  have hp : certifiedCalibration.p = calibrationP := rfl
  have hq :
      certifiedCalibration.q = calibrationQ calibrationP := rfl
  have hsinβ : Real.sin β = s := rfl
  have hcosβ : Real.cos β = c := rfl
  have hunit := Real.sin_sq_add_cos_sq β
  change s ^ 2 + c ^ 2 = 1 at hunit
  constructor
  · have hx := congrArg Prod.fst hR₁
    have hy := congrArg Prod.snd hR₁
    change
      evalReal (ledgerRealEnv t) stateAfterR₁.1 =
        -sinAngle (calibrationQ calibrationP) at hx
    change
      evalReal (ledgerRealEnv t) stateAfterR₁.2 =
        -cosAngle (calibrationQ calibrationP) at hy
    have hxRel :
        evalReal (ledgerRealEnv t) stateAfterHalf.1 +
            -(c⁻¹ * 2⁻¹ *
              (-(c * (sinAngle (calibrationQ calibrationP) -
                  sinAngle calibrationP)) -
                s * (cosAngle calibrationP -
                  cosAngle (calibrationQ calibrationP)))) =
          -sinAngle (calibrationQ calibrationP) := by
      simpa [stateAfterR₁, r₁, rightIntegral, rotatePiMinusBeta,
        vsub, vneg, vadd, vscale, C, S, CA, SA, CB, SB, F] using hx
    have hyRel :
        evalReal (ledgerRealEnv t) stateAfterHalf.2 +
            -(c⁻¹ * 2⁻¹ *
              (s * (sinAngle (calibrationQ calibrationP) -
                  sinAngle calibrationP) -
                c * (cosAngle calibrationP -
                  cosAngle (calibrationQ calibrationP)))) =
          -cosAngle (calibrationQ calibrationP) := by
      simpa [stateAfterR₁, r₁, rightIntegral, rotatePiMinusBeta,
        vsub, vneg, vadd, vscale, C, S, CA, SA, CB, SB, F] using hy
    have hxHalf :
        evalReal (ledgerRealEnv t) stateAfterHalf.1 =
          -sinAngle (calibrationQ calibrationP) +
            c⁻¹ * 2⁻¹ *
              (-(c * (sinAngle (calibrationQ calibrationP) -
                  sinAngle calibrationP)) -
                s * (cosAngle calibrationP -
                  cosAngle (calibrationQ calibrationP))) := by
      linarith [hxRel]
    have hyHalf :
        evalReal (ledgerRealEnv t) stateAfterHalf.2 =
          -cosAngle (calibrationQ calibrationP) +
            c⁻¹ * 2⁻¹ *
              (s * (sinAngle (calibrationQ calibrationP) -
                  sinAngle calibrationP) -
                c * (cosAngle calibrationP -
                  cosAngle (calibrationQ calibrationP))) := by
      linarith [hyRel]
    simp [ledgerDerivativeR₁, derivativeR₁, partialR₁, rightPartial,
      directionR₁, rotatePiMinusBeta, vdot, vsub, vneg, vadd,
      vscale, C, S, CA, SA, F, CT, ST, etwo, hxHalf, hyHalf,
      Calibration.b, Real.sin_sub, Real.sin_add, Real.cos_add,
      sin_angle, cos_angle, hq, hsinβ, hcosβ]
    field_simp [c_pos.ne']
    left
    linear_combination
      (sinAngle (calibrationQ calibrationP) * Real.cos t -
        cosAngle (calibrationQ calibrationP) * Real.sin t) * hunit
  · have hx := congrArg Prod.fst hL₀
    have hy := congrArg Prod.snd hL₀
    change
      evalReal (ledgerRealEnv t) stateAfterL₀.1 =
        -sinAngle calibrationP at hx
    change
      evalReal (ledgerRealEnv t) stateAfterL₀.2 =
        -cosAngle calibrationP at hy
    simp [ledgerDerivativeR₂, derivativeR₂, partialR₂, rightPartial,
      directionR₂, rotatePiPlusBeta, vdot, vsub, vneg, vadd, vscale,
      C, S, CA, SA, F, CT, ST, etwo, hx, hy, Calibration.a,
      Real.sin_sub, Real.sin_add, Real.cos_add, sin_angle, cos_angle,
      hp, hsinβ, hcosβ]
    field_simp [c_pos.ne']
    left
    linear_combination
      (sinAngle calibrationP * Real.cos t -
        cosAngle calibrationP * Real.sin t) * hunit

private theorem evaluated_stateAfterZ₁ (t : ℝ) :
    evalLedgerVec t stateAfterZ₁ = (1, 0) := by
  have h₁ := certifiedCalibration.equations.1
  have h₂ := certifiedCalibration.equations.2.1
  change
    jump₁ calibrationP (calibrationQ calibrationP)
      certifiedCalibration.multiplier = 0 at h₁
  change
    jump₂ calibrationP (calibrationQ calibrationP)
      certifiedCalibration.multiplier = 0 at h₂
  rw [jump₁] at h₁
  rw [jump₂] at h₂
  have hprev := evaluated_stateAfterL₀ t
  apply Prod.ext
  · have hx := congrArg Prod.fst hprev
    change
      evalReal (ledgerRealEnv t) stateAfterL₀.1 =
        -sinAngle calibrationP at hx
    simp [evalLedgerVec, stateAfterZ₁, stateAfterR₂, r₂, z₁,
      rightIntegral, rotatePiPlusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, hx]
    field_simp [c_pos.ne'] at h₁ ⊢
    linear_combination h₁
  · have hy := congrArg Prod.snd hprev
    change
      evalReal (ledgerRealEnv t) stateAfterL₀.2 =
        -cosAngle calibrationP at hy
    simp [evalLedgerVec, stateAfterZ₁, stateAfterR₂, r₂, z₁,
      rightIntegral, rotatePiPlusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, hy]
    field_simp [c_pos.ne'] at h₂ ⊢
    linear_combination h₂

private theorem evaluated_stateAfterR₂_exact (t : ℝ) :
    evalLedgerVec t stateAfterR₂ =
      (1 - certifiedCalibration.multiplier * s,
        -certifiedCalibration.multiplier * c) := by
  have hnext := evaluated_stateAfterZ₁ t
  apply Prod.ext
  · have hx := congrArg Prod.fst hnext
    change evalReal (ledgerRealEnv t) stateAfterZ₁.1 = 1 at hx
    have hxRel :
        evalReal (ledgerRealEnv t) stateAfterR₂.1 +
            certifiedCalibration.multiplier * s = 1 := by
      simpa [stateAfterZ₁, z₁, vsub, vneg, vadd, M, S] using hx
    change
      evalReal (ledgerRealEnv t) stateAfterR₂.1 =
        1 - certifiedCalibration.multiplier * s
    linarith
  · have hy := congrArg Prod.snd hnext
    change evalReal (ledgerRealEnv t) stateAfterZ₁.2 = 0 at hy
    have hyRel :
        evalReal (ledgerRealEnv t) stateAfterR₂.2 +
            certifiedCalibration.multiplier * c = 0 := by
      simpa [stateAfterZ₁, z₁, vsub, vneg, vadd, M, C] using hy
    change
      evalReal (ledgerRealEnv t) stateAfterR₂.2 =
        -certifiedCalibration.multiplier * c
    linarith

private theorem evaluated_stateAfterL₁ (t : ℝ) :
    evalLedgerVec t stateAfterL₁ =
      (-sinAngle calibrationP, cosAngle calibrationP) := by
  have h₁ := certifiedCalibration.equations.1
  have h₂ := certifiedCalibration.equations.2.1
  change
    jump₁ calibrationP (calibrationQ calibrationP)
      certifiedCalibration.multiplier = 0 at h₁
  change
    jump₂ calibrationP (calibrationQ calibrationP)
      certifiedCalibration.multiplier = 0 at h₂
  rw [jump₁] at h₁
  rw [jump₂] at h₂
  have hprev := evaluated_stateAfterZ₁ t
  apply Prod.ext
  · have hx := congrArg Prod.fst hprev
    change
      evalReal (ledgerRealEnv t) stateAfterZ₁.1 = 1 at hx
    simp [evalLedgerVec, stateAfterL₁, stateAfterZ₂, z₂, l₁,
      leftIntegral, rotatePiMinusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, hx]
    field_simp [c_pos.ne'] at h₁ ⊢
    linear_combination -h₁
  · have hy := congrArg Prod.snd hprev
    change
      evalReal (ledgerRealEnv t) stateAfterZ₁.2 = 0 at hy
    simp [evalLedgerVec, stateAfterL₁, stateAfterZ₂, z₂, l₁,
      leftIntegral, rotatePiMinusBeta, vsub, vneg, vadd, vscale, C,
      S, CA, SA, CB, SB, M, F, hy]
    field_simp [c_pos.ne'] at h₂ ⊢
    linear_combination h₂

private theorem evaluated_stateAfterR₀ (t : ℝ) :
    evalLedgerVec t stateAfterR₀ =
      (-sinAngle (calibrationQ calibrationP),
        cosAngle (calibrationQ calibrationP)) := by
  have hprev := evaluated_stateAfterL₁ t
  apply Prod.ext
  · have hx := congrArg Prod.fst hprev
    change
      evalReal (ledgerRealEnv t) stateAfterL₁.1 =
        -sinAngle calibrationP at hx
    simp [evalLedgerVec, stateAfterR₀, r₀, rightIntegral, vsub, vneg,
      vadd, SA, SB, hx]
    ring
  · have hy := congrArg Prod.snd hprev
    change
      evalReal (ledgerRealEnv t) stateAfterL₁.2 =
        cosAngle calibrationP at hy
    simp [evalLedgerVec, stateAfterR₀, r₀, rightIntegral, vsub, vneg,
      vadd, CA, CB, hy]

/-! The two heavy continuous blocks do not merely have unit endpoints:
their entire ledgers are unit tangents. -/

def ledgerL0State (t : ℝ) : Point :=
  evalLedgerVec t (vsub stateAfterR₁ leftPartial)

def ledgerR0State (t : ℝ) : Point :=
  evalLedgerVec t (vsub stateAfterL₁ rightPartial)

theorem certified_unit_ledger_arc_states (t : ℝ) :
    ledgerL0State t = (-Real.sin t, -Real.cos t) ∧
      ledgerR0State t = (-Real.sin t, Real.cos t) := by
  constructor
  · have hprev := evaluated_stateAfterR₁ t
    apply Prod.ext
    · have hx := congrArg Prod.fst hprev
      change
        evalReal (ledgerRealEnv t) stateAfterR₁.1 =
          -sinAngle (calibrationQ calibrationP) at hx
      simp [ledgerL0State, evalLedgerVec, leftPartial, vsub, vneg,
        vadd, ST, SB, hx]
      ring
    · have hy := congrArg Prod.snd hprev
      change
        evalReal (ledgerRealEnv t) stateAfterR₁.2 =
          -cosAngle (calibrationQ calibrationP) at hy
      simp [ledgerL0State, evalLedgerVec, leftPartial, vsub, vneg,
        vadd, CT, CB, hy]
      ring
  · have hprev := evaluated_stateAfterL₁ t
    apply Prod.ext
    · have hx := congrArg Prod.fst hprev
      change
        evalReal (ledgerRealEnv t) stateAfterL₁.1 =
          -sinAngle calibrationP at hx
      simp [ledgerR0State, evalLedgerVec, rightPartial, vsub, vneg,
        vadd, ST, SA, hx]
      ring
    · have hy := congrArg Prod.snd hprev
      change
        evalReal (ledgerRealEnv t) stateAfterL₁.2 =
          cosAngle calibrationP at hy
      simp [ledgerR0State, evalLedgerVec, rightPartial, vsub, vneg,
        vadd, CT, CA, hy]

theorem certified_unit_ledger_arc_norms (t : ℝ) :
    (ledgerL0State t).1 ^ 2 + (ledgerL0State t).2 ^ 2 = 1 ∧
      (ledgerR0State t).1 ^ 2 + (ledgerR0State t).2 ^ 2 = 1 := by
  rcases certified_unit_ledger_arc_states t with ⟨hL, hR⟩
  rw [hL, hR]
  constructor <;> dsimp <;> nlinarith [Real.sin_sq_add_cos_sq t]

theorem certified_ledger_derivative_signs
    (t : ℝ)
    (ht : certifiedCalibration.a ≤ t ∧ t ≤ certifiedCalibration.b) :
    0 < ledgerDerivativeR₁ t ∧
      ledgerDerivativeR₂ t < 0 ∧
      0 < ledgerDerivativeL₁ t ∧
      ledgerDerivativeL₂ t < 0 := by
  have henv := ledgerEnv_contains ht
  have hR₁ := contains_eval henv derivativeR₁
  have hR₂ := contains_eval henv derivativeR₂
  change derivativeR₁Ball.Contains (ledgerDerivativeR₁ t) at hR₁
  change derivativeR₂Ball.Contains (ledgerDerivativeR₂ t) at hR₂
  have hR₁Pos := positive_of_ball hR₁ derivativeR₁Ball_pos
  have hR₂Neg := negative_of_ball hR₂ derivativeR₂Ball_neg
  rw [ledgerDerivativeL₁_symmetry, ledgerDerivativeL₂_symmetry]
  exact ⟨hR₁Pos, hR₂Neg, neg_pos.mpr hR₂Neg, neg_neg_of_pos hR₁Pos⟩

/-- The two genuinely interior junctions have the elementary exact
forms printed immediately after equation (4.13) in the paper. -/
theorem certified_strict_ledger_state_formulas :
    ledgerHalfNormSq =
        (certifiedCalibration.multiplier * c) ^ 2 ∧
      ledgerAfterR₂NormSq =
        (1 - certifiedCalibration.multiplier * s) ^ 2 +
          (certifiedCalibration.multiplier * c) ^ 2 := by
  constructor
  · rw [ledgerHalfNormSq, evaluated_vnormSq,
      evaluated_stateAfterHalf_exact]
    norm_num
  · rw [ledgerAfterR₂NormSq, evaluated_vnormSq,
      evaluated_stateAfterR₂_exact]
    ring

theorem certified_strict_ledger_states :
    ledgerHalfNormSq < 1 ∧
      ledgerAfterR₂NormSq < 1 ∧
      ledgerAfterZ₂NormSq < 1 ∧
      ledgerAfterL₂NormSq < 1 := by
  let m := certifiedCalibration.multiplier
  have hmPos : 0 < m := by
    dsimp [m]
    linarith [certifiedCalibration.multiplier_bounds.1]
  have hmUpper : m < (1.144 : ℝ) := by
    dsimp [m]
    linarith [certifiedCalibration.multiplier_bounds.2]
  have hcUpper : c < (0.81 : ℝ) := by
    linarith [c_bounds.2]
  have hmcPos : 0 < m * c := mul_pos hmPos c_pos
  have hmcLt : m * c < 1 := by
    calc
      m * c < (1.144 : ℝ) * c :=
        mul_lt_mul_of_pos_right hmUpper c_pos
      _ < (1.144 : ℝ) * 0.81 :=
        mul_lt_mul_of_pos_left hcUpper (by norm_num)
      _ < 1 := by norm_num
  have hmcGap : 0 < (m * c) * (1 - m * c) :=
    mul_pos hmcPos (sub_pos.mpr hmcLt)
  have hmLtTwoS : m < 2 * s := by
    dsimp [m] at hmUpper ⊢
    linarith [s_bounds.1]
  have hYGap : 0 < m * (2 * s - m) :=
    mul_pos hmPos (sub_pos.mpr hmLtTwoS)
  have hunit := Real.sin_sq_add_cos_sq β
  change s ^ 2 + c ^ 2 = 1 at hunit
  have hYIdentity :
      (1 - m * s) ^ 2 + (m * c) ^ 2 =
        1 - m * (2 * s - m) := by
    calc
      (1 - m * s) ^ 2 + (m * c) ^ 2 =
          1 - 2 * m * s + m ^ 2 * (s ^ 2 + c ^ 2) := by ring
      _ = 1 - m * (2 * s - m) := by rw [hunit]; ring
  rcases certified_strict_ledger_state_formulas with
    ⟨hHalfFormula, hR₂Formula⟩
  have hHalfLt : ledgerHalfNormSq < 1 := by
    rw [hHalfFormula]
    change (m * c) ^ 2 < 1
    nlinarith
  have hR₂Lt : ledgerAfterR₂NormSq < 1 := by
    rw [hR₂Formula]
    change (1 - m * s) ^ 2 + (m * c) ^ 2 < 1
    rw [hYIdentity]
    linarith
  exact ⟨hHalfLt, hR₂Lt,
    ledgerAfterZ₂NormSq_eq_afterR₂ ▸ hR₂Lt,
    ledgerAfterL₂NormSq_eq_half ▸ hHalfLt⟩

theorem certified_unit_ledger_states :
    ledgerAfterR₁NormSq = 1 ∧
      ledgerAfterL₀NormSq = 1 ∧
      ledgerAfterZ₁NormSq = 1 ∧
      ledgerAfterL₁NormSq = 1 ∧
      ledgerAfterR₀NormSq = 1 := by
  have hR₁ := evaluated_stateAfterR₁ certifiedCalibration.a
  have hL₀ := evaluated_stateAfterL₀ certifiedCalibration.a
  have hZ₁ := evaluated_stateAfterZ₁ certifiedCalibration.a
  have hL₁ := evaluated_stateAfterL₁ certifiedCalibration.a
  have hR₀ := evaluated_stateAfterR₀ certifiedCalibration.a
  have hunitP := sinAngle_sq_add_cosAngle_sq calibrationP
  have hunitQ :=
    sinAngle_sq_add_cosAngle_sq (calibrationQ calibrationP)
  constructor
  · rw [ledgerAfterR₁NormSq, evaluated_vnormSq]
    rw [hR₁]
    nlinarith
  constructor
  · rw [ledgerAfterL₀NormSq, evaluated_vnormSq]
    rw [hL₀]
    nlinarith
  constructor
  · rw [ledgerAfterZ₁NormSq, evaluated_vnormSq]
    rw [hZ₁]
    norm_num
  constructor
  · rw [ledgerAfterL₁NormSq, evaluated_vnormSq]
    rw [hL₁]
    nlinarith
  · rw [ledgerAfterR₀NormSq, evaluated_vnormSq]
    rw [hR₀]
    nlinarith

def ledgerSideMass : ℝ :=
  (certifiedCalibration.b - certifiedCalibration.a) * (1 + 1 / c)

theorem certified_ledger_side_mass :
    0 < ledgerSideMass ∧ ledgerSideMass < 0.376 := by
  have hspanPos :
      0 < certifiedCalibration.b - certifiedCalibration.a :=
    sub_pos.mpr certifiedCalibration.a_lt_b
  have hspan := certified_angle_span_lt
  have hinv :
      1 / c < (1.237 : ℝ) := by
    rw [div_lt_iff₀ c_pos]
    nlinarith [c_bounds.1]
  have hinvPos : 0 < 1 / c := div_pos (by norm_num) c_pos
  have hfactor : 0 < 1 + 1 / c := by linarith
  have hfactorU : 1 + 1 / c < (2.237 : ℝ) := by linarith
  rw [ledgerSideMass]
  constructor
  · exact mul_pos hspanPos hfactor
  · have hmul :=
      mul_lt_mul hspan hfactorU.le hfactor (by norm_num :
        (0 : ℝ) ≤ 0.168)
    nlinarith

/-- The only extra angular separation needed when the three shifted source
intervals are unwrapped into the ten-block ledger.  Together with
`a < b < 0`, it puts the blocks in the exact order printed in (A.18). -/
theorem certified_folded_fan_separation :
    -(β / 2) < certifiedCalibration.a ∧
      certifiedCalibration.a < certifiedCalibration.b ∧
      certifiedCalibration.b < 0 := by
  have hp := certifiedCalibration.p_bounds
  have hpNeg : calibrationP < 0 := by
    change (-0.120034464355 : ℝ) < calibrationP ∧
      calibrationP < (-0.120034464350 : ℝ) at hp
    linarith
  have hdist :=
    arctan_lipschitz.dist_le_mul calibrationP 0
  have hatanAbs :
      |Real.arctan calibrationP| ≤ |calibrationP| := by
    simpa [Real.dist_eq] using hdist
  have hatanNeg : Real.arctan calibrationP < 0 :=
    Real.arctan_lt_zero.mpr hpNeg
  rw [abs_of_neg hatanNeg, abs_of_neg hpNeg] at hatanAbs
  have haQuarter :
      (-(1 / 4 : ℝ)) < certifiedCalibration.a := by
    change (-0.120034464355 : ℝ) < calibrationP ∧
      calibrationP < (-0.120034464350 : ℝ) at hp
    change (-(1 / 4 : ℝ)) <
      2 * Real.arctan calibrationP
    nlinarith
  have hpi : (5 / 2 : ℝ) < Real.pi := by
    linarith [Real.pi_gt_three]
  have haBeta :
      -(β / 2) < certifiedCalibration.a := by
    dsimp [β]
    linarith
  exact
    ⟨haBeta, certifiedCalibration.a_lt_b,
      certified_strictNormalFanData.b_lt_zero⟩

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/LocalArch.lean <==
import Mathlib

/-!
# Algebraic core of the local arch reflection estimate

The planar part of the local-gap lemma reduces its reflection picture to
two nonnegative numbers:

* `h` is the altitude of the selected arch;
* `d` is the horizontal distance from its highest point to the intersection
  of the selected gap and the adjacent gap.

The adjacent supporting line has slope at most one.  Since the highest
point lies below that support, this forces `h ≤ d`.  The squared distance
from the highest point to the line joining its reflection to the
intersection point is

`(2 * h * d)^2 / (d^2 + h^2)`.

The theorem below is exactly the polynomial inequality saying that this
distance is at least `sqrt 2 * h`.  The incidence, separation, and
hull-preserving surgery statements are proved geometrically in the paper.
-/

namespace BellmanForest.Gnomon

/-- A supporting line of nonnegative slope at most one cannot rise by `h`
over a horizontal run smaller than `h`. -/
theorem support_slope_forces_span
    {h d m : ℝ}
    (hd : 0 ≤ d) (hm : m ≤ 1) (hsupport : h ≤ m * d) :
    h ≤ d := by
  have hmd : m * d ≤ 1 * d := mul_le_mul_of_nonneg_right hm hd
  linarith

/-- Squared form of the reflection estimate
`2 h d / sqrt (d²+h²) ≥ sqrt 2 h`, under `0 ≤ h ≤ d`. -/
theorem reflection_distance_sq
    {h d : ℝ} (hh : 0 ≤ h) (hhd : h ≤ d) :
    2 * h ^ 2 * (d ^ 2 + h ^ 2) ≤ (2 * h * d) ^ 2 := by
  have hd : 0 ≤ d := hh.trans hhd
  have hdiff : 0 ≤ d - h := sub_nonneg.mpr hhd
  have hsum : 0 ≤ d + h := add_nonneg hd hh
  have hsquares : 0 ≤ d ^ 2 - h ^ 2 := by
    nlinarith [mul_nonneg hdiff hsum]
  have hh2 : 0 ≤ h ^ 2 := sq_nonneg h
  nlinarith [mul_nonneg hh2 hsquares]

/-! ### The wedge half-angle

Step (ii) of the two-gap estimate.  Placing the gap intersection `E` at the
origin and the second gap along `(-cos θ, sin θ)`, the two contacts are
`Lᵢ = tᵢ • (-cos θ, sin θ)` with `t₂ < t₁`, and reflecting `L₂` in the base
line gives `L₂' = t₂ • (-cos θ, -sin θ)`.  The reflected chord obeys the
doubled-angle law of cosines, and minimality against the outer cap bounds it
by `t₁`.  Together these force the half-angle below `π/4`, which is what
makes the supporting slope at most one in `support_slope_forces_span`. -/

/-- The reflected chord length, in doubled-angle form. -/
theorem reflected_chord_sq (t₁ t₂ θ : ℝ) :
    (t₁ - t₂) ^ 2 * Real.cos θ ^ 2 + (t₁ + t₂) ^ 2 * Real.sin θ ^ 2
      = t₁ ^ 2 + t₂ ^ 2 - 2 * t₁ * t₂ * Real.cos (2 * θ) := by
  have hp : Real.sin θ ^ 2 + Real.cos θ ^ 2 = 1 := Real.sin_sq_add_cos_sq θ
  rw [Real.cos_two_mul]
  nlinarith [hp]

/-- If the reflected chord is no longer than `t₁`, the wedge half-angle is
strictly less than `π/4`. -/
theorem two_gap_angle_lt_pi_div_four
    {t₁ t₂ θ : ℝ} (ht₂ : 0 < t₂) (ht : t₂ < t₁) (hθ₁ : θ < Real.pi / 2)
    (hchord : t₁ ^ 2 + t₂ ^ 2 - 2 * t₁ * t₂ * Real.cos (2 * θ) ≤ t₁ ^ 2) :
    θ < Real.pi / 4 := by
  have ht₁ : 0 < t₁ := ht₂.trans ht
  have hcos : 0 < Real.cos (2 * θ) := by nlinarith [mul_pos ht₁ ht₂]
  by_contra hcon
  have hcon' : Real.pi / 4 ≤ θ := not_lt.mp hcon
  have h1 : Real.pi / 2 ≤ 2 * θ := by linarith
  have h2 : 2 * θ ≤ Real.pi + Real.pi / 2 := by linarith
  have := Real.cos_nonpos_of_pi_div_two_le_of_le h1 h2
  linarith

/-- The wedge bound in the form used by the reflection estimate: a contact
at height `h` and horizontal distance `d` inside a wedge of half-angle
`θ < π/4` satisfies `h ≤ d`. -/
theorem wedge_height_le_span
    {h d θ α : ℝ} (hd : 0 < d)
    (hα₀ : 0 ≤ α) (hαθ : α ≤ θ) (hθ : θ < Real.pi / 4)
    (htan : h = d * Real.tan α) :
    h ≤ d := by
  have hα2 : α < Real.pi / 4 := lt_of_le_of_lt hαθ hθ
  have hpi : Real.pi / 4 < Real.pi / 2 := by
    have := Real.pi_pos; linarith
  have htan_le : Real.tan α ≤ 1 := by
    have h1 : Real.tan α < Real.tan (Real.pi / 4) :=
      Real.tan_lt_tan_of_nonneg_of_lt_pi_div_two hα₀ hpi hα2
    rw [Real.tan_pi_div_four] at h1
    exact h1.le
  calc h = d * Real.tan α := htan
    _ ≤ d * 1 := by exact mul_le_mul_of_nonneg_left htan_le hd.le
    _ = d := mul_one d

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/NormalFan.lean <==
import BellmanForest.Gnomon.Bounds

/-!
# Strict normal-fan data for the certified curve

The geometric part of the certificate reduces to eight transparent signs.
They make every line and arc piece nondegenerate and put their tangent
angles in strict cyclic order.
-/

namespace BellmanForest.Gnomon

noncomputable section

structure StrictNormalFanData (z : Calibration) (g : Geometry) : Prop where
  a_gt_neg_pi_div_two : -(Real.pi / 2) < z.a
  a_lt_b : z.a < z.b
  b_lt_zero : z.b < 0
  short_tangent_pos : 0 < Geometry.tangentLength z g
  terminal_tangent_pos : 0 < g.d
  bottom_half_pos : 0 < (Geometry.K z g).1
  endpoint_x_pos : 0 < (Geometry.E z g).1
  endpoint_y_pos : 0 < (Geometry.E z g).2

/-- Coarse coordinate boxes printed in the paper's sign ledger. -/
theorem certified_geometry_coarse_bounds :
    (-0.374 : ℝ) < certifiedGeometry.x ∧
    certifiedGeometry.x < -0.372 ∧
    (0.208 : ℝ) < certifiedGeometry.y ∧
    certifiedGeometry.y < 0.210 ∧
    (0.290 : ℝ) < certifiedGeometry.d ∧
    certifiedGeometry.d < 0.292 := by
  rcases certifiedGeometry.inBox with ⟨hx, hy, hd⟩
  rw [abs_le] at hx hy hd
  dsimp [geometryX₀, geometryY₀, geometryD₀,
    geometryRadius] at hx hy hd
  exact ⟨by linarith, by linarith, by linarith, by linarith,
    by linarith, by linarith⟩

/-- Coarse endpoint sine/cosine boxes printed in the paper's sign ledger. -/
theorem certified_trig_coarse_bounds :
    (0.971 : ℝ) < cosAngle calibrationP ∧
    cosAngle calibrationP < 0.972 ∧
    (-0.237 : ℝ) < sinAngle calibrationP ∧
    sinAngle calibrationP < -0.236 ∧
    (0.997 : ℝ) < cosAngle (calibrationQ calibrationP) ∧
    cosAngle (calibrationQ calibrationP) < 0.998 ∧
    (-0.073 : ℝ) < sinAngle (calibrationQ calibrationP) ∧
    sinAngle (calibrationQ calibrationP) < -0.072 := by
  have hca := certifiedCalibration.cos_p_bounds
  have hsa := certifiedCalibration.sin_p_bounds
  have hcb := certifiedCalibration.cos_q_bounds
  have hsb := certifiedCalibration.sin_q_bounds
  change
    (0.9715927539 : ℝ) < cosAngle calibrationP ∧
      cosAngle calibrationP < 0.9715927543 at hca
  change
    (-0.2366590803 : ℝ) < sinAngle calibrationP ∧
      sinAngle calibrationP < -0.2366590799 at hsa
  change
    (0.9973577469 : ℝ) < cosAngle (calibrationQ calibrationP) ∧
      cosAngle (calibrationQ calibrationP) < 0.9973577472 at hcb
  change
    (-0.0726465725 : ℝ) < sinAngle (calibrationQ calibrationP) ∧
      sinAngle (calibrationQ calibrationP) < -0.0726465722 at hsb
  exact ⟨by linarith [hca.1], by linarith [hca.2],
    by linarith [hsa.1], by linarith [hsa.2],
    by linarith [hcb.1], by linarith [hcb.2],
    by linarith [hsb.1], by linarith [hsb.2]⟩

/-- Coarse positive bounds for the short tangent piece. -/
theorem certified_tangent_bounds :
    (0.070 : ℝ) <
        Geometry.tangentLength certifiedCalibration certifiedGeometry ∧
      Geometry.tangentLength certifiedCalibration certifiedGeometry <
        0.074 := by
  rcases certified_geometry_coarse_bounds with
    ⟨hxL, hxU, hyL, hyU, hdL, hdU⟩
  rcases certified_trig_coarse_bounds with
    ⟨hcaL, hcaU, hsaL, hsaU, hcbL, hcbU, hsbL, hsbU⟩
  rcases s_bounds with ⟨hsL, hsU⟩
  have hsLc : (0.587 : ℝ) < s := by linarith
  have hsUc : s < (0.588 : ℝ) := by linarith
  have hna : (0.236 : ℝ) < -sinAngle calibrationP ∧
      -sinAngle calibrationP < 0.237 := by
    constructor <;> linarith
  have hprodLower :
      (0.587 : ℝ) * 0.236 <
        s * (-sinAngle calibrationP) :=
    mul_lt_mul hsLc hna.1.le (by norm_num) (by linarith)
  have hprodUpper :
      s * (-sinAngle calibrationP) <
        (0.588 : ℝ) * 0.237 :=
    mul_lt_mul hsUc hna.2.le (by linarith) (by norm_num)
  have hnumLower :
      0.068 < certifiedGeometry.y +
        s * sinAngle calibrationP := by
    nlinarith
  have hnumUpper :
      certifiedGeometry.y + s * sinAngle calibrationP <
        0.072 := by
    nlinarith
  rw [Geometry.tangentLength]
  dsimp [certifiedCalibration]
  constructor
  · rw [lt_div_iff₀ (by linarith : 0 < cosAngle calibrationP)]
    nlinarith
  · rw [div_lt_iff₀ (by linarith : 0 < cosAngle calibrationP)]
    nlinarith

theorem certified_strictNormalFanData :
    StrictNormalFanData certifiedCalibration certifiedGeometry := by
  rcases certified_geometry_coarse_bounds with
    ⟨hxL, hxU, hyL, hyU, hdL, hdU⟩
  rcases certified_trig_coarse_bounds with
    ⟨hcaL, hcaU, hsaL, hsaU, hcbL, hcbU, hsbL, hsbU⟩
  rcases s_bounds with ⟨hsL, hsU⟩
  have hsLc : (0.587 : ℝ) < s := by linarith
  have hsUc : s < (0.588 : ℝ) := by linarith
  rcases certified_tangent_bounds with ⟨htL, htU⟩
  have hp : (-1 : ℝ) < calibrationP := by
    have h := certifiedCalibration.p_bounds.1
    change (-0.120034464355 : ℝ) < calibrationP at h
    linarith
  have haLower := Real.arctan_strictMono hp
  have harctanNegOne :
      Real.arctan (-1 : ℝ) = -(Real.pi / 4) := by
    rw [Real.arctan_neg, Real.arctan_one]
  rw [harctanNegOne] at haLower
  have haAngle :
      -(Real.pi / 2) < certifiedCalibration.a := by
    dsimp [Calibration.a, angle, certifiedCalibration]
    linarith
  have hbAngle :
      certifiedCalibration.b < 0 := by
    have hq : calibrationQ calibrationP < 0 := by
      have h := certifiedCalibration.q_bounds.2
      change calibrationQ calibrationP <
        (-0.036371337311 : ℝ) at h
      linarith
    have h := Real.arctan_lt_zero.mpr hq
    dsimp [Calibration.b, angle, certifiedCalibration]
    linarith
  have hscaLower :
      (0.587 : ℝ) * 0.971 <
        s * cosAngle calibrationP :=
    mul_lt_mul hsLc hcaL.le (by norm_num) (by linarith)
  have htnaUpper :
      Geometry.tangentLength certifiedCalibration certifiedGeometry *
          (-sinAngle calibrationP) <
        (0.074 : ℝ) * 0.237 := by
    have hna : 0 < -sinAngle calibrationP ∧
        -sinAngle calibrationP < 0.237 := by
      constructor <;> linarith
    exact mul_lt_mul htU hna.2.le hna.1 (by norm_num)
  have hKx :
      0 < (Geometry.K certifiedCalibration certifiedGeometry).1 := by
    rw [Geometry.K, Geometry.T₁]
    change
      0 < certifiedGeometry.x + s * cosAngle calibrationP +
        Geometry.tangentLength certifiedCalibration certifiedGeometry *
          sinAngle calibrationP
    nlinarith
  have hscbLower :
      (0.587 : ℝ) * 0.997 <
        s * cosAngle (calibrationQ calibrationP) :=
    mul_lt_mul hsLc hcbL.le (by norm_num) (by linarith)
  have hEx :
      0 < (Geometry.E certifiedCalibration certifiedGeometry).1 := by
    rw [Geometry.E, Geometry.T₂]
    dsimp [certifiedCalibration]
    have hpositive :
        0 < certifiedGeometry.d *
          (-sinAngle (calibrationQ calibrationP)) :=
      mul_pos (by linarith) (by linarith)
    nlinarith
  have hsnbUpper :
      s * (-sinAngle (calibrationQ calibrationP)) <
        (0.588 : ℝ) * 0.073 := by
    have hnb : 0 < -sinAngle (calibrationQ calibrationP) ∧
        -sinAngle (calibrationQ calibrationP) < 0.073 := by
      constructor <;> linarith
    exact mul_lt_mul hsUc hnb.2.le hnb.1 (by norm_num)
  have hEy :
      0 < (Geometry.E certifiedCalibration certifiedGeometry).2 := by
    rw [Geometry.E, Geometry.T₂]
    dsimp [certifiedCalibration]
    have hpositive :
        0 < certifiedGeometry.d *
          cosAngle (calibrationQ calibrationP) :=
      mul_pos (by linarith) (by linarith)
    nlinarith
  exact
    ⟨haAngle, certifiedCalibration.a_lt_b, hbAngle, by linarith, by linarith,
      hKx, hEx, hEy⟩

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/OuterTetral.lean <==
import BellmanForest.Gnomon.Constants

/-!
# Dual certificates for the outer Lambda tetrals

For a chain through five affine contact points, four vectors of norm at
most one minorize the four Euclidean segment lengths.  Eleven nonpositive
LP multipliers then minorize the resulting affine function on the relaxed
Lambda-tetral polytope.  The search that found the vectors is irrelevant:
all data below are exact decimals, and every norm, sign, residual, and
lower bound is checked by Lean.
-/

namespace BellmanForest.Gnomon

noncomputable section

abbrev Vec₂ := ℝ × ℝ

def dot₂ (u v : Vec₂) : ℝ := u.1 * v.1 + u.2 * v.2

def distance₂ (u v : Vec₂) : ℝ :=
  Real.sqrt ((v.1 - u.1) ^ 2 + (v.2 - u.2) ^ 2)

theorem dot_le_distance₂ (q u v : Vec₂)
    (hq : q.1 ^ 2 + q.2 ^ 2 ≤ 1) :
    dot₂ q (v.1 - u.1, v.2 - u.2) ≤ distance₂ u v := by
  let dx := v.1 - u.1
  let dy := v.2 - u.2
  change dot₂ q (dx, dy) ≤ Real.sqrt (dx ^ 2 + dy ^ 2)
  have hsq : 0 ≤ dx ^ 2 + dy ^ 2 := by positivity
  by_cases hdot : dot₂ q (dx, dy) ≤ 0
  · exact hdot.trans (Real.sqrt_nonneg _)
  · have hcross : 0 ≤ (q.1 * dy - q.2 * dx) ^ 2 := sq_nonneg _
    have hscale :
        0 ≤ (1 - (q.1 ^ 2 + q.2 ^ 2)) *
          (dx ^ 2 + dy ^ 2) :=
      mul_nonneg (sub_nonneg.mpr hq) hsq
    rw [Real.le_sqrt (lt_of_not_ge hdot).le hsq]
    dsimp [dot₂]
    nlinarith

inductive TetralLabel
  | a | b | m | d | e
  deriving DecidableEq

structure TetralVariables where
  xa : ℝ
  xe : ℝ
  yb : ℝ
  yd : ℝ
  xm : ℝ
  height : ℝ

structure TetralFeasible (v : TetralVariables) : Prop where
  xa_nonneg : 0 ≤ v.xa
  xa_le_xe : v.xa ≤ v.xe
  xe_le_cap : v.xe ≤ 2 * c + 1.29
  yb_nonneg : 0 ≤ v.yb
  yb_le_height : v.yb ≤ v.height
  yd_nonneg : 0 ≤ v.yd
  yd_le_height : v.yd ≤ v.height
  height_nonneg : 0 ≤ v.height
  height_le : v.height ≤ 0.588
  lower_arm : cotβ * v.height ≤ v.xm
  xm_le_cap : v.xm ≤ 2 * c + 1.29

def tetralPoint (v : TetralVariables) : TetralLabel → Vec₂
  | .a => (v.xa, 0)
  | .b => (cotβ * v.yb, v.yb)
  | .m => (v.xm, v.height)
  | .d => (2 * c - cotβ * v.yd, v.yd)
  | .e => (v.xe, 0)

structure Order5 where
  p₀ : TetralLabel
  p₁ : TetralLabel
  p₂ : TetralLabel
  p₃ : TetralLabel
  p₄ : TetralLabel

structure Vectors4 where
  q₀ : Vec₂
  q₁ : Vec₂
  q₂ : Vec₂
  q₃ : Vec₂

structure Dual11 where
  y₀ : ℝ
  y₁ : ℝ
  y₂ : ℝ
  y₃ : ℝ
  y₄ : ℝ
  y₅ : ℝ
  y₆ : ℝ
  y₇ : ℝ
  y₈ : ℝ
  y₉ : ℝ
  y₁₀ : ℝ

structure TetralCertificate where
  order : Order5
  vectors : Vectors4
  dual : Dual11

def chainLength (v : TetralVariables) (o : Order5) : ℝ :=
  distance₂ (tetralPoint v o.p₀) (tetralPoint v o.p₁) +
  distance₂ (tetralPoint v o.p₁) (tetralPoint v o.p₂) +
  distance₂ (tetralPoint v o.p₂) (tetralPoint v o.p₃) +
  distance₂ (tetralPoint v o.p₃) (tetralPoint v o.p₄)

def supportedLength (v : TetralVariables) (cert : TetralCertificate) : ℝ :=
  dot₂ cert.vectors.q₀
      ((tetralPoint v cert.order.p₁).1 -
        (tetralPoint v cert.order.p₀).1,
       (tetralPoint v cert.order.p₁).2 -
        (tetralPoint v cert.order.p₀).2) +
  dot₂ cert.vectors.q₁
      ((tetralPoint v cert.order.p₂).1 -
        (tetralPoint v cert.order.p₁).1,
       (tetralPoint v cert.order.p₂).2 -
        (tetralPoint v cert.order.p₁).2) +
  dot₂ cert.vectors.q₂
      ((tetralPoint v cert.order.p₃).1 -
        (tetralPoint v cert.order.p₂).1,
       (tetralPoint v cert.order.p₃).2 -
        (tetralPoint v cert.order.p₂).2) +
  dot₂ cert.vectors.q₃
      ((tetralPoint v cert.order.p₄).1 -
        (tetralPoint v cert.order.p₃).1,
       (tetralPoint v cert.order.p₄).2 -
        (tetralPoint v cert.order.p₃).2)

theorem supportedLength_le_chainLength
    (v : TetralVariables) (cert : TetralCertificate)
    (h₀ : cert.vectors.q₀.1 ^ 2 + cert.vectors.q₀.2 ^ 2 ≤ 1)
    (h₁ : cert.vectors.q₁.1 ^ 2 + cert.vectors.q₁.2 ^ 2 ≤ 1)
    (h₂ : cert.vectors.q₂.1 ^ 2 + cert.vectors.q₂.2 ^ 2 ≤ 1)
    (h₃ : cert.vectors.q₃.1 ^ 2 + cert.vectors.q₃.2 ^ 2 ≤ 1) :
    supportedLength v cert ≤ chainLength v cert.order := by
  have s₀ := dot_le_distance₂ cert.vectors.q₀
    (tetralPoint v cert.order.p₀) (tetralPoint v cert.order.p₁) h₀
  have s₁ := dot_le_distance₂ cert.vectors.q₁
    (tetralPoint v cert.order.p₁) (tetralPoint v cert.order.p₂) h₁
  have s₂ := dot_le_distance₂ cert.vectors.q₂
    (tetralPoint v cert.order.p₂) (tetralPoint v cert.order.p₃) h₂
  have s₃ := dot_le_distance₂ cert.vectors.q₃
    (tetralPoint v cert.order.p₃) (tetralPoint v cert.order.p₄) h₃
  dsimp [supportedLength, chainLength, dot₂] at *
  linarith

/-! A six-variable affine representation lets one theorem verify every
fixed LP dual. -/

structure Affine6 where
  k : ℝ
  a₀ : ℝ
  a₁ : ℝ
  a₂ : ℝ
  a₃ : ℝ
  a₄ : ℝ
  a₅ : ℝ

namespace Affine6

def eval (f : Affine6) (v : TetralVariables) : ℝ :=
  f.k + f.a₀ * v.xa + f.a₁ * v.xe + f.a₂ * v.yb +
    f.a₃ * v.yd + f.a₄ * v.xm + f.a₅ * v.height

def zero : Affine6 := ⟨0, 0, 0, 0, 0, 0, 0⟩

def add (f g : Affine6) : Affine6 :=
  ⟨f.k + g.k, f.a₀ + g.a₀, f.a₁ + g.a₁,
    f.a₂ + g.a₂, f.a₃ + g.a₃, f.a₄ + g.a₄, f.a₅ + g.a₅⟩

def neg (f : Affine6) : Affine6 :=
  ⟨-f.k, -f.a₀, -f.a₁, -f.a₂, -f.a₃, -f.a₄, -f.a₅⟩

def sub (f g : Affine6) : Affine6 := add f (neg g)

def smul (r : ℝ) (f : Affine6) : Affine6 :=
  ⟨r * f.k, r * f.a₀, r * f.a₁, r * f.a₂,
    r * f.a₃, r * f.a₄, r * f.a₅⟩

def const (r : ℝ) : Affine6 := ⟨r, 0, 0, 0, 0, 0, 0⟩
def var₀ : Affine6 := ⟨0, 1, 0, 0, 0, 0, 0⟩
def var₁ : Affine6 := ⟨0, 0, 1, 0, 0, 0, 0⟩
def var₂ : Affine6 := ⟨0, 0, 0, 1, 0, 0, 0⟩
def var₃ : Affine6 := ⟨0, 0, 0, 0, 1, 0, 0⟩
def var₄ : Affine6 := ⟨0, 0, 0, 0, 0, 1, 0⟩
def var₅ : Affine6 := ⟨0, 0, 0, 0, 0, 0, 1⟩

end Affine6

abbrev AffinePoint := Affine6 × Affine6

def affineTetralPoint : TetralLabel → AffinePoint
  | .a => (Affine6.var₀, Affine6.zero)
  | .b => (Affine6.smul cotβ Affine6.var₂, Affine6.var₂)
  | .m => (Affine6.var₄, Affine6.var₅)
  | .d =>
      (Affine6.sub (Affine6.const (2 * c))
        (Affine6.smul cotβ Affine6.var₃), Affine6.var₃)
  | .e => (Affine6.var₁, Affine6.zero)

def affineSegment (q : Vec₂) (P Q : AffinePoint) : Affine6 :=
  Affine6.add
    (Affine6.smul q.1 (Affine6.sub Q.1 P.1))
    (Affine6.smul q.2 (Affine6.sub Q.2 P.2))

@[simp] theorem Affine6.eval_add (f g : Affine6)
    (v : TetralVariables) :
    (f.add g).eval v = f.eval v + g.eval v := by
  simp [Affine6.eval, Affine6.add]
  ring

@[simp] theorem Affine6.eval_neg (f : Affine6)
    (v : TetralVariables) :
    f.neg.eval v = -f.eval v := by
  simp [Affine6.eval, Affine6.neg]
  ring

@[simp] theorem Affine6.eval_sub (f g : Affine6)
    (v : TetralVariables) :
    (f.sub g).eval v = f.eval v - g.eval v := by
  simp [Affine6.sub]
  ring

@[simp] theorem Affine6.eval_smul (r : ℝ) (f : Affine6)
    (v : TetralVariables) :
    (f.smul r).eval v = r * f.eval v := by
  simp [Affine6.eval, Affine6.smul]
  ring

@[simp] theorem affineTetralPoint_eval_fst
    (v : TetralVariables) (label : TetralLabel) :
    (affineTetralPoint label).1.eval v = (tetralPoint v label).1 := by
  cases label <;>
    simp [affineTetralPoint, tetralPoint, Affine6.eval,
      Affine6.sub, Affine6.add, Affine6.neg, Affine6.smul,
      Affine6.const, Affine6.var₀, Affine6.var₁, Affine6.var₂,
      Affine6.var₃, Affine6.var₄, Affine6.var₅, Affine6.zero]
  all_goals ring

@[simp] theorem affineTetralPoint_eval_snd
    (v : TetralVariables) (label : TetralLabel) :
    (affineTetralPoint label).2.eval v = (tetralPoint v label).2 := by
  cases label <;>
    simp [affineTetralPoint, tetralPoint, Affine6.eval,
      Affine6.sub, Affine6.add, Affine6.neg, Affine6.smul,
      Affine6.const, Affine6.var₀, Affine6.var₁, Affine6.var₂,
      Affine6.var₃, Affine6.var₄, Affine6.var₅, Affine6.zero]

@[simp] theorem affineSegment_eval (v : TetralVariables)
    (q : Vec₂) (P Q : AffinePoint) :
    (affineSegment q P Q).eval v =
      dot₂ q (Q.1.eval v - P.1.eval v,
        Q.2.eval v - P.2.eval v) := by
  simp [affineSegment, dot₂]

def supportedAffine (cert : TetralCertificate) : Affine6 :=
  Affine6.add
    (Affine6.add
      (affineSegment cert.vectors.q₀
        (affineTetralPoint cert.order.p₀)
        (affineTetralPoint cert.order.p₁))
      (affineSegment cert.vectors.q₁
        (affineTetralPoint cert.order.p₁)
        (affineTetralPoint cert.order.p₂)))
    (Affine6.add
      (affineSegment cert.vectors.q₂
        (affineTetralPoint cert.order.p₂)
        (affineTetralPoint cert.order.p₃))
      (affineSegment cert.vectors.q₃
        (affineTetralPoint cert.order.p₃)
        (affineTetralPoint cert.order.p₄)))

theorem supportedAffine_eval (v : TetralVariables)
    (cert : TetralCertificate) :
    (supportedAffine cert).eval v = supportedLength v cert := by
  simp [supportedAffine, supportedLength]
  ring

def constraint₀ : Affine6 := Affine6.neg Affine6.var₀
def constraint₁ : Affine6 := Affine6.sub Affine6.var₀ Affine6.var₁
def constraint₂ : Affine6 := Affine6.var₁
def constraint₃ : Affine6 := Affine6.neg Affine6.var₂
def constraint₄ : Affine6 := Affine6.sub Affine6.var₂ Affine6.var₅
def constraint₅ : Affine6 := Affine6.neg Affine6.var₃
def constraint₆ : Affine6 := Affine6.sub Affine6.var₃ Affine6.var₅
def constraint₇ : Affine6 := Affine6.neg Affine6.var₅
def constraint₈ : Affine6 := Affine6.var₅
def constraint₉ : Affine6 :=
  Affine6.sub (Affine6.smul cotβ Affine6.var₅) Affine6.var₄
def constraint₁₀ : Affine6 := Affine6.var₄

def dualAffine (d : Dual11) : Affine6 :=
  Affine6.add (Affine6.smul d.y₀ constraint₀)
  (Affine6.add (Affine6.smul d.y₁ constraint₁)
  (Affine6.add (Affine6.smul d.y₂ constraint₂)
  (Affine6.add (Affine6.smul d.y₃ constraint₃)
  (Affine6.add (Affine6.smul d.y₄ constraint₄)
  (Affine6.add (Affine6.smul d.y₅ constraint₅)
  (Affine6.add (Affine6.smul d.y₆ constraint₆)
  (Affine6.add (Affine6.smul d.y₇ constraint₇)
  (Affine6.add (Affine6.smul d.y₈ constraint₈)
  (Affine6.add (Affine6.smul d.y₉ constraint₉)
    (Affine6.smul d.y₁₀ constraint₁₀))))))))))

def dualBase (cert : TetralCertificate) : ℝ :=
  (supportedAffine cert).k +
    cert.dual.y₂ * (2 * c + 1.29) +
    cert.dual.y₈ * 0.588 +
    cert.dual.y₁₀ * (2 * c + 1.29)

def residual₀ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₀ - (supportedAffine cert).a₀
def residual₁ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₁ - (supportedAffine cert).a₁
def residual₂ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₂ - (supportedAffine cert).a₂
def residual₃ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₃ - (supportedAffine cert).a₃
def residual₄ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₄ - (supportedAffine cert).a₄
def residual₅ (cert : TetralCertificate) : ℝ :=
  (dualAffine cert.dual).a₅ - (supportedAffine cert).a₅

def tetralEpsilon : ℝ := 0.0000001

structure ValidTetralCertificate (cert : TetralCertificate) : Prop where
  norm₀ : cert.vectors.q₀.1 ^ 2 + cert.vectors.q₀.2 ^ 2 ≤ 1
  norm₁ : cert.vectors.q₁.1 ^ 2 + cert.vectors.q₁.2 ^ 2 ≤ 1
  norm₂ : cert.vectors.q₂.1 ^ 2 + cert.vectors.q₂.2 ^ 2 ≤ 1
  norm₃ : cert.vectors.q₃.1 ^ 2 + cert.vectors.q₃.2 ^ 2 ≤ 1
  dual₀ : cert.dual.y₀ ≤ 0
  dual₁ : cert.dual.y₁ ≤ 0
  dual₂ : cert.dual.y₂ ≤ 0
  dual₃ : cert.dual.y₃ ≤ 0
  dual₄ : cert.dual.y₄ ≤ 0
  dual₅ : cert.dual.y₅ ≤ 0
  dual₆ : cert.dual.y₆ ≤ 0
  dual₇ : cert.dual.y₇ ≤ 0
  dual₈ : cert.dual.y₈ ≤ 0
  dual₉ : cert.dual.y₉ ≤ 0
  dual₁₀ : cert.dual.y₁₀ ≤ 0
  residual₀_le : residual₀ cert ≤ tetralEpsilon
  residual₁_le : residual₁ cert ≤ tetralEpsilon
  residual₂_le : residual₂ cert ≤ tetralEpsilon
  residual₃_le : residual₃ cert ≤ tetralEpsilon
  residual₄_le : residual₄ cert ≤ tetralEpsilon
  residual₅_le : residual₅ cert ≤ tetralEpsilon
  base_margin :
    1.29 + tetralEpsilon *
      (3 + 3 + 0.588 + 0.588 + 3 + 0.588) < dualBase cert

theorem validTetralCertificate_bound
    (v : TetralVariables) (hv : TetralFeasible v)
    (cert : TetralCertificate) (hc : ValidTetralCertificate cert) :
    1.29 < chainLength v cert.order := by
  have hsupport :=
    supportedLength_le_chainLength v cert hc.norm₀ hc.norm₁
      hc.norm₂ hc.norm₃
  have hcap : 2 * c + 1.29 < 3 := by
    linarith [c_bounds.2]
  have hxaU : v.xa ≤ 3 := le_trans hv.xa_le_xe
    (le_trans hv.xe_le_cap hcap.le)
  have hxeU : v.xe ≤ 3 := le_trans hv.xe_le_cap hcap.le
  have hybU : v.yb ≤ 0.588 := le_trans hv.yb_le_height hv.height_le
  have hydU : v.yd ≤ 0.588 := le_trans hv.yd_le_height hv.height_le
  have hxmU : v.xm ≤ 3 := le_trans hv.xm_le_cap hcap.le
  have hxm0 : 0 ≤ v.xm := by
    have hcot0 : 0 < cotβ := by linarith [cotβ_bounds.1]
    exact le_trans (mul_nonneg hcot0.le hv.height_nonneg) hv.lower_arm
  have hs₀ : cert.dual.y₀ *
      ((constraint₀.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₀ (by
      dsimp [constraint₀, Affine6.eval, Affine6.neg, Affine6.var₀]
      linarith [hv.xa_nonneg])
  have hs₁ : cert.dual.y₁ *
      ((constraint₁.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₁ (by
      dsimp [constraint₁, Affine6.eval, Affine6.sub, Affine6.add,
        Affine6.neg, Affine6.var₀, Affine6.var₁]
      linarith [hv.xa_le_xe])
  have hs₂ : cert.dual.y₂ *
      ((constraint₂.eval v) - (2 * c + 1.29)) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₂ (by
      dsimp [constraint₂, Affine6.eval, Affine6.var₁]
      linarith [hv.xe_le_cap])
  have hs₃ : cert.dual.y₃ *
      ((constraint₃.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₃ (by
      dsimp [constraint₃, Affine6.eval, Affine6.neg, Affine6.var₂]
      linarith [hv.yb_nonneg])
  have hs₄ : cert.dual.y₄ *
      ((constraint₄.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₄ (by
      dsimp [constraint₄, Affine6.eval, Affine6.sub, Affine6.add,
        Affine6.neg, Affine6.var₂, Affine6.var₅]
      linarith [hv.yb_le_height])
  have hs₅ : cert.dual.y₅ *
      ((constraint₅.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₅ (by
      dsimp [constraint₅, Affine6.eval, Affine6.neg, Affine6.var₃]
      linarith [hv.yd_nonneg])
  have hs₆ : cert.dual.y₆ *
      ((constraint₆.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₆ (by
      dsimp [constraint₆, Affine6.eval, Affine6.sub, Affine6.add,
        Affine6.neg, Affine6.var₃, Affine6.var₅]
      linarith [hv.yd_le_height])
  have hs₇ : cert.dual.y₇ *
      ((constraint₇.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₇ (by
      dsimp [constraint₇, Affine6.eval, Affine6.neg, Affine6.var₅]
      linarith [hv.height_nonneg])
  have hs₈ : cert.dual.y₈ *
      ((constraint₈.eval v) - 0.588) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₈ (by
      dsimp [constraint₈, Affine6.eval, Affine6.var₅]
      linarith [hv.height_le])
  have hs₉ : cert.dual.y₉ *
      ((constraint₉.eval v) - 0) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₉ (by
      dsimp [constraint₉, Affine6.eval, Affine6.sub, Affine6.add,
        Affine6.neg, Affine6.smul, Affine6.var₄, Affine6.var₅]
      linarith [hv.lower_arm])
  have hs₁₀ : cert.dual.y₁₀ *
      ((constraint₁₀.eval v) - (2 * c + 1.29)) ≥ 0 :=
    mul_nonneg_of_nonpos_of_nonpos hc.dual₁₀ (by
      dsimp [constraint₁₀, Affine6.eval, Affine6.var₄]
      linarith [hv.xm_le_cap])
  have hr₀ :
      residual₀ cert * v.xa ≤ tetralEpsilon * 3 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₀_le hv.xa_nonneg)
      (mul_le_mul_of_nonneg_left hxaU (by norm_num [tetralEpsilon]))
  have hr₁ :
      residual₁ cert * v.xe ≤ tetralEpsilon * 3 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₁_le
      (le_trans hv.xa_nonneg hv.xa_le_xe))
      (mul_le_mul_of_nonneg_left hxeU (by norm_num [tetralEpsilon]))
  have hr₂ :
      residual₂ cert * v.yb ≤ tetralEpsilon * 0.588 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₂_le hv.yb_nonneg)
      (mul_le_mul_of_nonneg_left hybU (by norm_num [tetralEpsilon]))
  have hr₃ :
      residual₃ cert * v.yd ≤ tetralEpsilon * 0.588 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₃_le hv.yd_nonneg)
      (mul_le_mul_of_nonneg_left hydU (by norm_num [tetralEpsilon]))
  have hr₄ :
      residual₄ cert * v.xm ≤ tetralEpsilon * 3 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₄_le hxm0)
      (mul_le_mul_of_nonneg_left hxmU (by norm_num [tetralEpsilon]))
  have hr₅ :
      residual₅ cert * v.height ≤ tetralEpsilon * 0.588 :=
    le_trans (mul_le_mul_of_nonneg_right hc.residual₅_le
      hv.height_nonneg)
      (mul_le_mul_of_nonneg_left hv.height_le
        (by norm_num [tetralEpsilon]))
  have hsupportAffine :
      (supportedAffine cert).eval v ≤ chainLength v cert.order := by
    rw [supportedAffine_eval]
    exact hsupport
  have hid :
      (supportedAffine cert).eval v =
        dualBase cert +
        cert.dual.y₀ * (constraint₀.eval v - 0) +
        cert.dual.y₁ * (constraint₁.eval v - 0) +
        cert.dual.y₂ * (constraint₂.eval v - (2 * c + 1.29)) +
        cert.dual.y₃ * (constraint₃.eval v - 0) +
        cert.dual.y₄ * (constraint₄.eval v - 0) +
        cert.dual.y₅ * (constraint₅.eval v - 0) +
        cert.dual.y₆ * (constraint₆.eval v - 0) +
        cert.dual.y₇ * (constraint₇.eval v - 0) +
        cert.dual.y₈ * (constraint₈.eval v - 0.588) +
        cert.dual.y₉ * (constraint₉.eval v - 0) +
        cert.dual.y₁₀ * (constraint₁₀.eval v - (2 * c + 1.29)) -
        (residual₀ cert * v.xa + residual₁ cert * v.xe +
          residual₂ cert * v.yb + residual₃ cert * v.yd +
          residual₄ cert * v.xm + residual₅ cert * v.height) := by
    dsimp [dualBase, residual₀, residual₁, residual₂, residual₃,
      residual₄, residual₅, dualAffine, constraint₀, constraint₁,
      constraint₂, constraint₃, constraint₄, constraint₅, constraint₆,
      constraint₇, constraint₈, constraint₉, constraint₁₀,
      Affine6.eval, Affine6.add, Affine6.sub, Affine6.neg,
      Affine6.smul, Affine6.var₀, Affine6.var₁, Affine6.var₂,
      Affine6.var₃, Affine6.var₄, Affine6.var₅]
    ring
  rw [hid] at hsupportAffine
  nlinarith [hc.base_margin]

/-! The first fixed certificate, used as a compilation test before the
remaining thirteen are listed below. -/

macro "verify_tetral_certificate " cert:ident : tactic =>
  `(tactic|
    (constructor <;> try (unfold $cert; norm_num)
     all_goals
       try unfold $cert
       dsimp [residual₀, residual₁, residual₂, residual₃, residual₄,
         residual₅, dualBase, dualAffine, supportedAffine, affineSegment,
         affineTetralPoint, constraint₀, constraint₁, constraint₂,
         constraint₃, constraint₄, constraint₅, constraint₆,
         constraint₇, constraint₈, constraint₉, constraint₁₀,
         Affine6.add, Affine6.sub, Affine6.neg, Affine6.smul,
         Affine6.const, Affine6.var₀, Affine6.var₁, Affine6.var₂,
         Affine6.var₃, Affine6.var₄, Affine6.var₅, Affine6.zero,
         tetralEpsilon]
       nlinarith [c_bounds.1, c_bounds.2, cotβ_bounds.1, cotβ_bounds.2]))

def outerCertificate₀ : TetralCertificate where
  order := ⟨.a, .b, .m, .e, .d⟩
  vectors :=
    ⟨(0.000000000485, 0.999900000314),
     (0.873972010326, 0.102509176823),
     (0.799511909555, -0.600483736083),
     (0.79951190905, 0.600483736549)⟩
  dual :=
    ⟨0, 0, 0, 0, -0.305528449852, 0,
     -0.499950000269, 0, 0, -0.074460100771, 0⟩

theorem outerCertificate₀_valid :
    ValidTetralCertificate outerCertificate₀ := by
  verify_tetral_certificate outerCertificate₀

/-! The remaining contact orders admitted by the geometric reduction. -/

def outerCertificate1 : TetralCertificate where
  order := ⟨.a, .m, .b, .e, .d⟩
  vectors :=
    ⟨(-0.000000000352, 0.999899999556),
     (-0.228323712482, 0.10653979891),
     (0.799511908575, -0.60048373696),
     (0.799511908387, 0.600483737251)⟩
  dual :=
    ⟨-0.000000000352, 0, 0, 0, -0.707670830169, 0,
     -0.499949998654, -0.000000001213, 0, -0.22832371213, 0⟩

theorem outerCertificate1_valid :
    ValidTetralCertificate outerCertificate1 := by
  verify_tetral_certificate outerCertificate1

def outerCertificate2 : TetralCertificate where
  order := ⟨.a, .m, .d, .e, .b⟩
  vectors :=
    ⟨(0.424640584412, 0.905251556125),
     (0.424640583555, -0.125781940115),
     (-0.424720061711, -0.905214272005),
     (-0.849360646516, 0.527623446878)⟩
  dual :=
    ⟨0, -0.424640584412, 0, -0.00000000108, -0.641421192026, 0,
     -0.389612304214, 0, 0, 0, 0⟩

theorem outerCertificate2_valid :
    ValidTetralCertificate outerCertificate2 := by
  verify_tetral_certificate outerCertificate2

def outerCertificate3 : TetralCertificate where
  order := ⟨.a, .m, .e, .b, .d⟩
  vectors :=
    ⟨(0.142059986866, 0.957034404091),
     (0.006737612731, -0.968121148607),
     (-0.160551161186, 0.948398593259),
     (0.999899999938, -0.000000198281)⟩
  dual :=
    ⟨-0.025228787051, -0.167288773917, 0, 0, -0.648825206221, 0,
     -1.376244480475, -0.086341135197, 0, -0.135322374135, 0⟩

theorem outerCertificate3_valid :
    ValidTetralCertificate outerCertificate3 := by
  verify_tetral_certificate outerCertificate3

def outerCertificate4 : TetralCertificate where
  order := ⟨.a, .m, .e, .d, .b⟩
  vectors :=
    ⟨(0.114672261622, 0.939067521751),
     (0.114672261786, -0.937109763963),
     (0.000000000283, 0.972050085858),
     (-0.999899999895, 0.000006275116)⟩
  dual :=
    ⟨0, -0.114672261622, -0.000000000119, -0.095738806913,
     -1.471976813932, 0, -0.404200471782, 0, 0, 0,
     -0.000000000164⟩

theorem outerCertificate4_valid :
    ValidTetralCertificate outerCertificate4 := by
  verify_tetral_certificate outerCertificate4

def outerCertificate5 : TetralCertificate where
  order := ⟨.a, .d, .m, .e, .b⟩
  vectors :=
    ⟨(0.424717939859, 0.905215265318),
     (-0.42464270549, 0.120605158739),
     (-0.424642706561, -0.905250562747),
     (-0.84936064676, 0.527623448721)⟩
  dual :=
    ⟨0, -0.424717939859, 0, -0.000000002408, -0.641421191847, 0,
     -0.384434529639, 0, 0, 0, 0⟩

theorem outerCertificate5_valid :
    ValidTetralCertificate outerCertificate5 := by
  verify_tetral_certificate outerCertificate5

def outerCertificate6 : TetralCertificate where
  order := ⟨.b, .a, .m, .d, .e⟩
  vectors :=
    ⟨(0.799511908963, -0.600483736666),
     (0.7995119117, 0.600483735183),
     (0.799511911382, -0.187565479926),
     (0.000000002837, -0.999900001779)⟩
  dual :=
    ⟨0, 0, 0, -0.000000000807, -0.499950000839, 0,
     -0.28809921427, 0, 0, 0, 0⟩

theorem outerCertificate6_valid :
    ValidTetralCertificate outerCertificate6 := by
  verify_tetral_certificate outerCertificate6

def outerCertificate7 : TetralCertificate where
  order := ⟨.b, .a, .m, .e, .d⟩
  vectors :=
    ⟨(0.823693728622, -0.566858577675),
     (0.823693728608, 0.566858577603),
     (0.823693727083, -0.566858580609),
     (0.823693725766, 0.56685858195)⟩
  dual :=
    ⟨-0.000000000014, 0, 0, -0.000000009606, -0.566858588012, 0,
     -0.5668585702, 0, 0, 0, 0⟩

theorem outerCertificate7_valid :
    ValidTetralCertificate outerCertificate7 := by
  verify_tetral_certificate outerCertificate7

def outerCertificate8 : TetralCertificate where
  order := ⟨.b, .a, .d, .m, .e⟩
  vectors :=
    ⟨(0.799511908721, -0.600483736896),
     (0.799511909348, 0.600483735548),
     (0.000000000785, -0.013017541743),
     (0.000000000623, -0.999900000065)⟩
  dual :=
    ⟨0, 0, 0, 0, -0.499949999465, 0, -0.486932458857, 0, 0, 0, 0⟩

theorem outerCertificate8_valid :
    ValidTetralCertificate outerCertificate8 := by
  verify_tetral_certificate outerCertificate8

def outerCertificate9 : TetralCertificate where
  order := ⟨.b, .d, .a, .m, .e⟩
  vectors :=
    ⟨(0.999899999984, -0.000001527499),
     (-0.000000000114, -0.956347547271),
     (0.109901961874, 0.947187125271),
     (0.109901961938, -0.944677671328)⟩
  dual :=
    ⟨0, -0.109901961988, -0.00000000005, -0.095723779199,
     -1.471966533957, 0, -0.419898262642, 0, 0, 0,
     -0.000000000064⟩

theorem outerCertificate9_valid :
    ValidTetralCertificate outerCertificate9 := by
  verify_tetral_certificate outerCertificate9

def outerCertificate10 : TetralCertificate where
  order := ⟨.d, .a, .b, .m, .e⟩
  vectors :=
    ⟨(-0.84936064638, -0.527623451112),
     (-0.42467107487, 0.905237254019),
     (0.597591846843, 0.035294221565),
     (0.424689572994, -0.905228574795)⟩
  dual :=
    ⟨0, -0.42468957151, 0, 0, -0.53708117096, 0,
     -0.641421186525, -0.000000002609, 0, -0.172902273849, 0⟩

theorem outerCertificate10_valid :
    ValidTetralCertificate outerCertificate10 := by
  verify_tetral_certificate outerCertificate10

def outerCertificate11 : TetralCertificate where
  order := ⟨.d, .a, .m, .b, .e⟩
  vectors :=
    ⟨(-0.849360645762, -0.527623450249),
     (-0.424702835769, 0.90522235246),
     (-0.602317658378, -0.014078189065),
     (0.424657811349, -0.905243473434)⟩
  dual :=
    ⟨0, -0.424657809993, 0, 0, -0.522345184931, 0,
     -0.641421186538, -0.000000000704, 0, -0.177614822609, 0⟩

theorem outerCertificate11_valid :
    ValidTetralCertificate outerCertificate11 := by
  verify_tetral_certificate outerCertificate11

def outerCertificate12 : TetralCertificate where
  order := ⟨.d, .a, .m, .e, .b⟩
  vectors :=
    ⟨(-0.950961407407, -0.308986102176),
     (-0.000011371437, 0.999899991662),
     (-0.000011372268, -0.999899996615),
     (-0.950961408729, 0.308986097603)⟩
  dual :=
    ⟨0, -0.95095003597, 0, -0.000000009795, -0.999900002232, 0,
     -0.999899986045, 0, 0, 0, 0⟩

theorem outerCertificate12_valid :
    ValidTetralCertificate outerCertificate12 := by
  verify_tetral_certificate outerCertificate12

def outerCertificate13 : TetralCertificate where
  order := ⟨.d, .b, .a, .m, .e⟩
  vectors :=
    ⟨(-0.999900000017, -0.000002574939),
     (0.111659066421, -0.955652414393),
     (0.19093686115, 0.948956559776),
     (0.102293526058, -0.964419408564)⟩
  dual :=
    ⟨-0.023015731329, -0.102293526058, 0, 0, -0.574279963127, 0,
     -1.376241707364, -0.08486138164, 0, -0.088643335092, 0⟩

theorem outerCertificate13_valid :
    ValidTetralCertificate outerCertificate13 := by
  verify_tetral_certificate outerCertificate13

def certifiedOuterCertificates :
    Fin 14 → {cert : TetralCertificate // ValidTetralCertificate cert} :=
  ![
    ⟨outerCertificate₀, outerCertificate₀_valid⟩,
    ⟨outerCertificate1, outerCertificate1_valid⟩,
    ⟨outerCertificate2, outerCertificate2_valid⟩,
    ⟨outerCertificate3, outerCertificate3_valid⟩,
    ⟨outerCertificate4, outerCertificate4_valid⟩,
    ⟨outerCertificate5, outerCertificate5_valid⟩,
    ⟨outerCertificate6, outerCertificate6_valid⟩,
    ⟨outerCertificate7, outerCertificate7_valid⟩,
    ⟨outerCertificate8, outerCertificate8_valid⟩,
    ⟨outerCertificate9, outerCertificate9_valid⟩,
    ⟨outerCertificate10, outerCertificate10_valid⟩,
    ⟨outerCertificate11, outerCertificate11_valid⟩,
    ⟨outerCertificate12, outerCertificate12_valid⟩,
    ⟨outerCertificate13, outerCertificate13_valid⟩
  ]

/-- The single paper-facing theorem: every member of the finite
exceptional-order family has chain length strictly above `1.29`. -/
theorem exceptional_outer_order_bound
    (i : Fin 14) (v : TetralVariables) (hv : TetralFeasible v) :
    1.29 <
      chainLength v (certifiedOuterCertificates i).1.order :=
  validTetralCertificate_bound v hv
    (certifiedOuterCertificates i).1
    (certifiedOuterCertificates i).2

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Parameters.lean <==
import BellmanForest.Gnomon.Constants

/-!
# Algebraic parameters for the critical Zalgalloid

We use `p = tan (a/2)` and `q = tan (b/2)`.  All support vectors in the
calibration and in the support-fan certificate are then rational
expressions in `p`, `q`, `s`, and `c`.  The angles themselves are retained
only to define the circular arcs and their length.
-/

namespace BellmanForest.Gnomon

noncomputable section

def angle (t : ℝ) : ℝ := 2 * Real.arctan t
def sinAngle (t : ℝ) : ℝ := 2 * t / (1 + t ^ 2)
def cosAngle (t : ℝ) : ℝ := (1 - t ^ 2) / (1 + t ^ 2)

theorem one_add_sq_pos (t : ℝ) : 0 < 1 + t ^ 2 := by positivity

theorem sin_angle (t : ℝ) : Real.sin (angle t) = sinAngle t := by
  rw [angle, Real.sin_two_mul, Real.sin_arctan, Real.cos_arctan]
  have h : 0 < 1 + t ^ 2 := one_add_sq_pos t
  rw [sinAngle]
  field_simp
  rw [Real.sq_sqrt h.le]

theorem cos_angle (t : ℝ) : Real.cos (angle t) = cosAngle t := by
  rw [angle, Real.cos_two_mul, Real.cos_arctan]
  have h : 0 < 1 + t ^ 2 := one_add_sq_pos t
  rw [cosAngle]
  field_simp
  nlinarith [Real.sq_sqrt h.le]

theorem sinAngle_sq_add_cosAngle_sq (t : ℝ) :
    sinAngle t ^ 2 + cosAngle t ^ 2 = 1 := by
  rw [← sin_angle, ← cos_angle]
  exact Real.sin_sq_add_cos_sq (angle t)

def jump₁ (p q multiplier : ℝ) : ℝ :=
  -sinAngle p - 1
    - ((sinAngle p * c + cosAngle p * s)
      - (sinAngle q * c + cosAngle q * s)) / (2 * c)
    + multiplier * s

def jump₂ (p q multiplier : ℝ) : ℝ :=
  -cosAngle p
    - ((cosAngle q * c - sinAngle q * s)
      - (cosAngle p * c - sinAngle p * s)) / (2 * c)
    + multiplier * c

def jump₃ (p q : ℝ) : ℝ :=
  ((sinAngle p * c - cosAngle p * s)
      - (sinAngle q * c - cosAngle q * s)) / (2 * c)
    - sinAngle q

/-- The intrinsic defining equations for the calibration. -/
def IsCalibration (p q multiplier : ℝ) : Prop :=
  jump₁ p q multiplier = 0 ∧
  jump₂ p q multiplier = 0 ∧
  jump₃ p q = 0

def p₀ : ℝ := -0.1200344643528067523062855822099862
def q₀ : ℝ := -0.03637133731367452430352477101115454
def multiplier₀ : ℝ := 1.14323212732710781358531867037

def pRadius : ℝ := 0.000000000002
def qRadius : ℝ := 0.000000000002
def multiplierRadius : ℝ := 0.000000000002

def InCalibrationBox (p q multiplier : ℝ) : Prop :=
  |p - p₀| ≤ pRadius ∧
  |q - q₀| ≤ qRadius ∧
  |multiplier - multiplier₀| ≤ multiplierRadius

structure Calibration where
  p : ℝ
  q : ℝ
  multiplier : ℝ
  equations : IsCalibration p q multiplier
  inBox : InCalibrationBox p q multiplier

namespace Calibration

def a (z : Calibration) : ℝ := angle z.p
def b (z : Calibration) : ℝ := angle z.q

theorem p_lt_q (z : Calibration) : z.p < z.q := by
  rcases z.inBox with ⟨hp, hq, _⟩
  rw [abs_le] at hp hq
  dsimp [p₀, q₀, pRadius, qRadius] at hp hq
  linarith

theorem a_lt_b (z : Calibration) : z.a < z.b := by
  dsimp [a, b, angle]
  nlinarith [Real.arctan_strictMono z.p_lt_q]

theorem p_bounds (z : Calibration) :
    (-0.120034464355 : ℝ) < z.p ∧ z.p < (-0.120034464350 : ℝ) := by
  rcases z.inBox.1 with hp
  rw [abs_le] at hp
  dsimp [p₀, pRadius] at hp
  constructor <;> linarith

theorem q_bounds (z : Calibration) :
    (-0.036371337316 : ℝ) < z.q ∧ z.q < (-0.036371337311 : ℝ) := by
  rcases z.inBox.2.1 with hq
  rw [abs_le] at hq
  dsimp [q₀, qRadius] at hq
  constructor <;> linarith

theorem multiplier_bounds (z : Calibration) :
    (1.143232127324 : ℝ) < z.multiplier ∧
      z.multiplier < (1.143232127330 : ℝ) := by
  rcases z.inBox.2.2 with hm
  rw [abs_le] at hm
  dsimp [multiplier₀, multiplierRadius] at hm
  constructor <;> linarith

private theorem box_product_nonneg {x lo hi : ℝ}
    (hlo : lo ≤ x) (hhi : x ≤ hi) :
    0 ≤ (x - lo) * (hi - x) :=
  mul_nonneg (sub_nonneg.mpr hlo) (sub_nonneg.mpr hhi)

theorem sin_p_bounds (z : Calibration) :
    (-0.2366590803 : ℝ) < sinAngle z.p ∧
      sinAngle z.p < (-0.2366590799 : ℝ) := by
  rcases z.p_bounds with ⟨hlo, hhi⟩
  have hden := one_add_sq_pos z.p
  have hbox := box_product_nonneg hlo.le hhi.le
  rw [sinAngle]
  constructor
  · rw [lt_div_iff₀ hden]
    nlinarith
  · rw [div_lt_iff₀ hden]
    nlinarith

theorem cos_p_bounds (z : Calibration) :
    (0.9715927539 : ℝ) < cosAngle z.p ∧
      cosAngle z.p < (0.9715927543 : ℝ) := by
  rcases z.p_bounds with ⟨hlo, hhi⟩
  have hden := one_add_sq_pos z.p
  have hbox := box_product_nonneg hlo.le hhi.le
  rw [cosAngle]
  constructor
  · rw [lt_div_iff₀ hden]
    nlinarith
  · rw [div_lt_iff₀ hden]
    nlinarith

theorem sin_q_bounds (z : Calibration) :
    (-0.0726465725 : ℝ) < sinAngle z.q ∧
      sinAngle z.q < (-0.0726465722 : ℝ) := by
  rcases z.q_bounds with ⟨hlo, hhi⟩
  have hden := one_add_sq_pos z.q
  have hbox := box_product_nonneg hlo.le hhi.le
  rw [sinAngle]
  constructor
  · rw [lt_div_iff₀ hden]
    nlinarith
  · rw [div_lt_iff₀ hden]
    nlinarith

theorem cos_q_bounds (z : Calibration) :
    (0.9973577469 : ℝ) < cosAngle z.q ∧
      cosAngle z.q < (0.9973577472 : ℝ) := by
  rcases z.q_bounds with ⟨hlo, hhi⟩
  have hden := one_add_sq_pos z.q
  have hbox := box_product_nonneg hlo.le hhi.le
  rw [cosAngle]
  constructor
  · rw [lt_div_iff₀ hden]
    nlinarith
  · rw [div_lt_iff₀ hden]
    nlinarith

end Calibration

end

end BellmanForest.Gnomon


==> anc/certificates/lean/BellmanForest/Gnomon/Standardization.lean <==
import Mathlib

/-!
# Metric core of the standardization surgeries

Proposition A.2 of the paper turns an arbitrary short escape path into a
*standard* one — simple, with vertex set exactly the extreme points of its
hull, each visited once — using two surgeries.  Their metric content is
formalized here; the accompanying compactness and hull bookkeeping are
ordinary arguments carried out in the paper.

* `uncrossing_strictly_shorter` is the uncrossing step.  Two nonadjacent
  segments `DE` and `FG`, met in that temporal order and crossing at an
  interior point `X`, are replaced by `DF` and `EG` after the intervening
  subpath is reversed.  The replacement has the same endpoints, vertex set,
  hull and segment count, and is *strictly* shorter.  Strictness is the whole
  point: it is what contradicts length minimality.

* `deletion_not_longer` is the deletion step: removing an interior vertex
  replaces two incident segments by their chord and cannot increase length.

Both hold in any strictly convex normed space, in particular in the Euclidean
plane.  The hypothesis `¬ Wbtw ℝ D X F` in the first statement is not an
extra assumption in the geometric setting: a proper crossing forces it, since
`D`, `X`, `F` collinear would put `F` on the line `DE`, hence `F = X`,
contradicting that `X` is interior to `FG`.
-/

namespace BellmanForest.Gnomon

variable {V P : Type*} [NormedAddCommGroup V] [NormedSpace ℝ V]
variable [StrictConvexSpace ℝ V] [MetricSpace P] [NormedAddTorsor V P]

/-- The uncrossing surgery is strictly shortening. -/
theorem uncrossing_strictly_shorter {D E F G X : P}
    (hDE : Wbtw ℝ D X E) (hFG : Wbtw ℝ F X G)
    (hnc : ¬ Wbtw ℝ D X F) :
    dist D F + dist E G < dist D E + dist F G := by
  have h1 : dist D X + dist X E = dist D E := hDE.dist_add_dist
  have h2 : dist F X + dist X G = dist F G := hFG.dist_add_dist
  have h3 : dist D F < dist D X + dist X F := by
    rcases (dist_triangle D X F).lt_or_eq with h | h
    · exact h
    · exact absurd (dist_add_dist_eq_iff.mp h.symm) hnc
  have h4 : dist E G ≤ dist E X + dist X G := dist_triangle E X G
  have h5 : dist E X = dist X E := dist_comm E X
  have h6 : dist X F = dist F X := dist_comm X F
  linarith

/-- Deleting an interior vertex, replacing its two incident segments by their
chord, cannot increase length. -/
theorem deletion_not_longer (A B C : P) :
    dist A C ≤ dist A B + dist B C :=
  dist_triangle A B C

/-- The uncrossing gain, stated as the strict inequality actually used against
minimality: if the replacement is admissible then the original path was not
length-minimal. -/
theorem not_minimal_of_crossing {D E F G X : P} {rest : ℝ}
    (hDE : Wbtw ℝ D X E) (hFG : Wbtw ℝ F X G)
    (hnc : ¬ Wbtw ℝ D X F) :
    rest + (dist D F + dist E G) < rest + (dist D E + dist F G) := by
  have := uncrossing_strictly_shorter hDE hFG hnc
  linarith

end BellmanForest.Gnomon


==> anc/certificates/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "79d0395a1825a6264ad5d269e35e60537518955e",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1c4a69a7e247ab7df20460212001673d74f08c0",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "18a90119a5d316358fde6c86e0ca24e59212e32c",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1436dc749e722c9920036b52cdc43b3451d0b69",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "57d3325be72a842920813bcb40f96a6f7393c185",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ee41917ae11d38479fb8fb24745f7ca4bf0a784d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "31a49105f960721073a9adfc82b261f5d0f2ce1e",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "da07ca808b6718cb2aed14dba154e5a08b8f8ecf",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "bellmanForest",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/certificates/lean/lakefile.toml <==
name = "bellmanForest"
version = "0.1.0"
keywords = ["geometry", "computer-assisted-proof"]
defaultTargets = ["BellmanForest"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
linter.style.header = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0-rc1"

[[lean_lib]]
name = "BellmanForest"


==> anc/certificates/lean/lean-toolchain <==
leanprover/lean4:v4.33.0-rc1


==> anc/certificates/python/calibration_compiler.py <==
#!/usr/bin/env python3
"""Compile a folded escape measure into its normal-ordered boundary ledger.

This is intentionally a small, reusable piece of proof infrastructure.  A
source interval with density ``q dphi`` contributes, after folding,

    2 cos(beta) q dphi      at normal phi,
    q dphi                  at normal phi + pi - beta,
    q dphi                  at normal phi + pi + beta.

The same rule applies to atoms.  The compiler wraps the resulting normal
intervals at a chosen cut, splits all overlaps, sorts the blocks, and audits
the cumulative-vector disk condition.  On a constant-density circular block
the squared norm has at most two interior stationary points, so the audit is
analytic rather than sampled.

Run, for example, from this directory,

    python3 calibration_compiler.py --chart lower --beta-deg 28
    python3 calibration_compiler.py --chart upper --beta-deg 36

to reproduce the two ledgers used in the rigorous endpoint proofs.
"""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from typing import Iterable, Sequence, Union

import numpy as np


TAU = 2.0 * math.pi
TOL = 1.0e-12


def unit(theta: float) -> np.ndarray:
    return np.array([math.cos(theta), math.sin(theta)], dtype=float)


def tangent(theta: float) -> np.ndarray:
    """The primitive v(theta)=(-sin(theta),cos(theta)) of -u(theta)."""

    return np.array([-math.sin(theta), math.cos(theta)], dtype=float)


def vector_integral(lo: float, hi: float) -> np.ndarray:
    """Return integral_lo^hi u(theta) dtheta."""

    return tangent(lo) - tangent(hi)


def normalize_angle(theta: float, cut: float) -> float:
    value = cut + ((theta - cut) % TAU)
    if abs(value - (cut + TAU)) < TOL:
        return cut
    return value


@dataclass(frozen=True)
class SourceInterval:
    name: str
    lo: float
    hi: float
    density: float

    def __post_init__(self) -> None:
        if not self.hi > self.lo:
            raise ValueError(f"{self.name}: expected lo < hi")
        if self.hi - self.lo >= TAU - TOL:
            raise ValueError(f"{self.name}: interval must be shorter than 2pi")
        if self.density < 0.0:
            raise ValueError(f"{self.name}: density must be nonnegative")


@dataclass(frozen=True)
class SourceAtom:
    name: str
    angle: float
    mass: float

    def __post_init__(self) -> None:
        if self.mass < 0.0:
            raise ValueError(f"{self.name}: mass must be nonnegative")


@dataclass(frozen=True)
class NormalInterval:
    name: str
    lo: float
    hi: float
    density: float


@dataclass(frozen=True)
class NormalAtom:
    name: str
    angle: float
    mass: float


@dataclass(frozen=True)
class SweepBlock:
    names: tuple[str, ...]
    lo: float
    hi: float
    density: float

    @property
    def name(self) -> str:
        return "+".join(self.names)

    @property
    def vector(self) -> np.ndarray:
        return self.density * vector_integral(self.lo, self.hi)


@dataclass(frozen=True)
class AtomBlock:
    names: tuple[str, ...]
    angle: float
    mass: float

    @property
    def name(self) -> str:
        return "+".join(self.names)

    @property
    def vector(self) -> np.ndarray:
        return self.mass * unit(self.angle)


Block = Union[SweepBlock, AtomBlock]


@dataclass(frozen=True)
class BlockAudit:
    block: Block
    before: np.ndarray
    after: np.ndarray
    minimum_norm: float
    maximum_norm: float
    maximum_angle: float | None


@dataclass(frozen=True)
class Calibration:
    beta: float
    cut: float
    intervals: tuple[NormalInterval, ...]
    atoms: tuple[NormalAtom, ...]
    blocks: tuple[Block, ...]
    audits: tuple[BlockAudit, ...]
    total_vector: np.ndarray

    @property
    def maximum_norm(self) -> float:
        return max(a.maximum_norm for a in self.audits)

    @property
    def closure_error(self) -> float:
        return float(np.linalg.norm(self.total_vector))

    @property
    def order(self) -> tuple[str, ...]:
        return tuple(block.name for block in self.blocks)


def _split_wrapped_interval(
    name: str, lo: float, hi: float, density: float, cut: float
) -> list[NormalInterval]:
    lo0 = normalize_angle(lo, cut)
    hi0 = lo0 + (hi - lo)
    end = cut + TAU
    if hi0 <= end + TOL:
        return [NormalInterval(name, lo0, min(hi0, end), density)]
    return [
        NormalInterval(name, lo0, end, density),
        NormalInterval(name, cut, hi0 - TAU, density),
    ]


def _fold_interval(
    source: SourceInterval, beta: float, cut: float
) -> list[NormalInterval]:
    c = math.cos(beta)
    roles = (
        ("0", 0.0, 2.0 * c * source.density),
        ("1", math.pi - beta, source.density),
        ("2", math.pi + beta, source.density),
    )
    result: list[NormalInterval] = []
    for suffix, shift, density in roles:
        result.extend(
            _split_wrapped_interval(
                f"{source.name}{suffix}",
                source.lo + shift,
                source.hi + shift,
                density,
                cut,
            )
        )
    return result


def _fold_atom(
    source: SourceAtom, beta: float, cut: float
) -> list[NormalAtom]:
    c = math.cos(beta)
    roles = (
        ("0", 0.0, 2.0 * c * source.mass),
        ("1", math.pi - beta, source.mass),
        ("2", math.pi + beta, source.mass),
    )
    return [
        NormalAtom(
            f"{source.name}{suffix}",
            normalize_angle(source.angle + shift, cut),
            mass,
        )
        for suffix, shift, mass in roles
    ]


def _merge_sweep_intervals(
    intervals: Sequence[NormalInterval], atoms: Sequence[NormalAtom], cut: float
) -> list[SweepBlock]:
    """Partition at every interval endpoint and atom normal.

    Overlapping folded intervals become a single block whose density is the
    sum of the active densities.  This automatically tracks the dual-density
    changes that accompany middle-chart support collisions.
    """

    points = {cut, cut + TAU}
    points.update(iv.lo for iv in intervals)
    points.update(iv.hi for iv in intervals)
    points.update(atom.angle for atom in atoms)
    ordered = sorted(points)
    blocks: list[SweepBlock] = []
    for lo, hi in zip(ordered, ordered[1:]):
        if hi - lo <= TOL:
            continue
        mid = 0.5 * (lo + hi)
        active = tuple(
            sorted(
                iv.name
                for iv in intervals
                if iv.lo < mid + TOL and mid < iv.hi + TOL
            )
        )
        if not active:
            continue
        density = sum(
            iv.density
            for iv in intervals
            if iv.lo < mid + TOL and mid < iv.hi + TOL
        )
        blocks.append(SweepBlock(active, lo, hi, density))
    return blocks


def _merge_atoms(atoms: Sequence[NormalAtom]) -> list[AtomBlock]:
    result: list[AtomBlock] = []
    for atom in sorted(atoms, key=lambda item: item.angle):
        if result and abs(result[-1].angle - atom.angle) <= TOL:
            previous = result.pop()
            result.append(
                AtomBlock(
                    tuple(sorted(previous.names + (atom.name,))),
                    previous.angle,
                    previous.mass + atom.mass,
                )
            )
        else:
            result.append(AtomBlock((atom.name,), atom.angle, atom.mass))
    return result


def _split_cut_atoms(
    atoms: Sequence[NormalAtom], cut: float
) -> tuple[list[NormalAtom], list[NormalAtom]]:
    """Split atoms at the cut into two half-blocks.

    This makes the starting cumulative vector the midpoint of the cut atom,
    exactly as in the hand ledgers.
    """

    ordinary: list[NormalAtom] = []
    endpoint: list[NormalAtom] = []
    for atom in atoms:
        if abs(atom.angle - cut) <= TOL:
            endpoint.extend(
                [
                    NormalAtom(f"{atom.name}/2", cut, 0.5 * atom.mass),
                    NormalAtom(f"{atom.name}/2", cut + TAU, 0.5 * atom.mass),
                ]
            )
        else:
            ordinary.append(atom)
    return ordinary, endpoint


def _block_key(block: Block) -> tuple[float, int]:
    if isinstance(block, AtomBlock):
        return (block.angle, 0)
    return (0.5 * (block.lo + block.hi), 1)


def _arc_norm_extrema(
    start: np.ndarray, block: SweepBlock
) -> tuple[float, float, float]:
    """Exact norm extrema while traversing one constant-density arc."""

    center = start - block.density * tangent(block.lo)
    candidates = [block.lo, block.hi]
    if np.linalg.norm(center) > TOL:
        alpha = math.atan2(center[1], center[0])
        for theta in (alpha - math.pi / 2.0, alpha + math.pi / 2.0):
            while theta < block.lo - TOL:
                theta += TAU
            while theta > block.hi + TOL:
                theta -= TAU
            if block.lo - TOL <= theta <= block.hi + TOL:
                candidates.append(min(max(theta, block.lo), block.hi))

    values: list[tuple[float, float]] = []
    for theta in candidates:
        point = start - block.density * vector_integral(block.lo, theta)
        values.append((float(np.linalg.norm(point)), theta))
    minimum = min(value for value, _ in values)
    maximum, angle = max(values)
    return minimum, maximum, angle


def compile_calibration(
    beta: float,
    source_intervals: Iterable[SourceInterval],
    source_atoms: Iterable[SourceAtom] = (),
    *,
    cut: float = math.pi / 2.0,
    split_atoms_at_cut: bool = True,
) -> Calibration:
    intervals = tuple(
        iv
        for source in source_intervals
        for iv in _fold_interval(source, beta, cut)
    )
    folded_atoms = tuple(
        atom for source in source_atoms for atom in _fold_atom(source, beta, cut)
    )
    endpoint_atoms: list[NormalAtom] = []
    if split_atoms_at_cut:
        ordinary_atoms, endpoint_atoms = _split_cut_atoms(folded_atoms, cut)
    else:
        ordinary_atoms = list(folded_atoms)

    all_atoms = ordinary_atoms + endpoint_atoms
    sweep_blocks = _merge_sweep_intervals(intervals, all_atoms, cut)
    atom_blocks = _merge_atoms(all_atoms)
    blocks: tuple[Block, ...] = tuple(
        sorted([*sweep_blocks, *atom_blocks], key=_block_key)
    )

    total = np.zeros(2)
    for block in blocks:
        total += block.vector

    # The folded measure is balanced, so "remaining vector" may begin at zero.
    # Retaining the measured closure error catches transcription mistakes.
    current = np.zeros(2)
    audits: list[BlockAudit] = []
    for block in blocks:
        before = current.copy()
        if isinstance(block, SweepBlock):
            minimum, maximum, angle = _arc_norm_extrema(before, block)
        else:
            after_atom = before - block.vector
            minimum = min(float(np.linalg.norm(before)), float(np.linalg.norm(after_atom)))
            maximum = max(float(np.linalg.norm(before)), float(np.linalg.norm(after_atom)))
            angle = None
        current = before - block.vector
        audits.append(
            BlockAudit(block, before, current.copy(), minimum, maximum, angle)
        )

    return Calibration(
        beta,
        cut,
        intervals,
        tuple(all_atoms),
        blocks,
        tuple(audits),
        total,
    )


def symmetric_interval_chart(
    beta: float,
    lo: float,
    hi: float,
    atom_mass: float,
) -> Calibration:
    c = math.cos(beta)
    density = 1.0 / (2.0 * c)
    sources = (
        SourceInterval("R", lo, hi, density),
        SourceInterval("L", math.pi - hi, math.pi - lo, density),
    )
    atoms = (SourceAtom("Z", math.pi / 2.0, atom_mass),)
    return compile_calibration(beta, sources, atoms)


def lower_chart(beta: float) -> Calibration:
    s = math.sin(beta)
    u = 2.0 * beta - math.pi / 2.0
    w = -math.asin(math.cos(2.0 * beta) / 2.0)
    return symmetric_interval_chart(beta, u, w, 2.0 * s)


def upper_chart(beta: float) -> Calibration:
    from calibration_parameters import solve_angles

    a, b, lam, residual = solve_angles(beta)
    if residual > 1.0e-9:
        raise RuntimeError(f"upper chart solve residual is {residual}")
    return symmetric_interval_chart(beta, a, b, lam)


def _degrees(value: float) -> float:
    return math.degrees(value)


def print_report(calibration: Calibration) -> None:
    print(f"beta = {_degrees(calibration.beta):.12f} deg")
    print(f"closure error = {calibration.closure_error:.3e}")
    print(f"maximum ledger norm = {calibration.maximum_norm:.15f}")
    print("order:")
    for index, audit in enumerate(calibration.audits):
        block = audit.block
        if isinstance(block, SweepBlock):
            location = (
                f"[{_degrees(block.lo):9.4f}, {_degrees(block.hi):9.4f}]"
            )
            extra = f"density={block.density:.12g}"
        else:
            location = f"@ {_degrees(block.angle):9.4f}"
            extra = f"mass={block.mass:.12g}"
        print(
            f"  {index:2d} {block.name:14s} {location:27s} "
            f"{extra:24s} max|R|={audit.maximum_norm:.15f}"
        )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--chart", choices=("lower", "upper"), required=True)
    parser.add_argument("--beta-deg", type=float, required=True)
    args = parser.parse_args()
    beta = math.radians(args.beta_deg)
    calibration = lower_chart(beta) if args.chart == "lower" else upper_chart(beta)
    print_report(calibration)


if __name__ == "__main__":
    main()


==> anc/certificates/python/calibration_parameters.py <==
"""Numerically reconstruct the calibration parameters used by the audits.

The publication proof uses the exact algebraic parameters certified in
Lean.  The Python audits only need floating-point reconstructions in order
to regenerate the normal ledgers and support windows.  This module contains
only that reconstruction step; none of the exploratory search machinery is
part of the reproducibility package.
"""

from __future__ import annotations

import math

import numpy as np
from scipy.optimize import least_squares


def unit(angle: float) -> np.ndarray:
    return np.array((math.cos(angle), math.sin(angle)))


def vector_integral(lo: float, hi: float, offset: float) -> np.ndarray:
    """Return the integral of u(phi + offset) from lo to hi."""

    return unit(hi + offset - math.pi / 2.0) - unit(
        lo + offset - math.pi / 2.0
    )


def calibration_equations(
    variables: np.ndarray, beta: float
) -> np.ndarray:
    """Corner and endpoint jump equations for (a, b, lambda)."""

    a, b, multiplier = variables
    c = math.cos(beta)
    right_k = vector_integral(a, b, math.pi + beta) / (2.0 * c)
    right_e = vector_integral(a, b, math.pi - beta) / (2.0 * c)

    corner = (
        unit(3.0 * math.pi / 2.0 - a)
        - unit(0.0)
        - right_k
        - multiplier * unit(3.0 * math.pi / 2.0 - beta)
    )
    endpoint = (
        right_e
        + multiplier * math.cos(beta) * unit(math.pi / 2.0)
        - unit(math.pi / 2.0 - b)
    )
    return np.r_[corner, endpoint]


def solve_angles(beta: float) -> tuple[float, float, float, float]:
    """Solve the compatible jump system and report its residual."""

    if abs(math.degrees(beta) - 36.0) < 1.0:
        seed = np.array((-0.2389258, -0.0727106, 1.1432321))
    else:
        seed = np.array((-0.24, -0.07, 1.14))
    result = least_squares(
        calibration_equations,
        seed,
        args=(beta,),
        xtol=1e-14,
        ftol=1e-14,
        gtol=1e-14,
        max_nfev=10000,
    )
    residual = float(np.linalg.norm(calibration_equations(result.x, beta)))
    return (
        float(result.x[0]),
        float(result.x[1]),
        float(result.x[2]),
        residual,
    )


==> anc/certificates/python/escape_window_compiler.py <==
#!/usr/bin/env python3
"""Compile a convex support fan into exact-in-angle escape windows.

Each support piece has the form

    h(theta) = centre . u(theta) + radius

on one normal interval.  Vertices are the special case ``radius=0``.
After superposing the three shifted support functions in the triangle
escape inequality, every compiled window has the form

    margin(phi) = P . u(phi) + R.

Its minimum is attained at an endpoint or at the antipode of P.  Thus the
compiler replaces both a hand-written Minkowski feature table and angular
sampling by a finite analytic audit.

The command, run from this directory,

    python3 escape_window_compiler.py --golden

regenerates the eighteen windows of the golden Zalgalloid.
"""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from typing import Sequence

import numpy as np


TAU = 2.0 * math.pi
TOL = 1.0e-11


def unit(theta: float) -> np.ndarray:
    return np.array([math.cos(theta), math.sin(theta)], dtype=float)


def rotate(vector: np.ndarray, theta: float) -> np.ndarray:
    c, s = math.cos(theta), math.sin(theta)
    return np.array(
        [c * vector[0] - s * vector[1], s * vector[0] + c * vector[1]],
        dtype=float,
    )


def normalize_angle(theta: float, cut: float) -> float:
    value = cut + ((theta - cut) % TAU)
    if abs(value - (cut + TAU)) <= TOL or abs(value - cut) <= TOL:
        return cut
    return value


@dataclass(frozen=True)
class SupportPiece:
    name: str
    lo: float
    hi: float
    centre: np.ndarray
    radius: float = 0.0

    def __post_init__(self) -> None:
        if not self.hi > self.lo:
            raise ValueError(f"{self.name}: support interval must be nonempty")
        if self.radius < 0.0:
            raise ValueError(f"{self.name}: radius must be nonnegative")


@dataclass(frozen=True)
class EscapeWindow:
    lo: float
    hi: float
    features: tuple[str, str, str]
    vector: np.ndarray
    constant: float
    minimum: float
    minimum_angle: float
    maximum: float


@dataclass(frozen=True)
class EscapeAudit:
    beta: float
    cut: float
    windows: tuple[EscapeWindow, ...]

    @property
    def minimum_margin(self) -> float:
        return min(window.minimum for window in self.windows)


def validate_fan(fan: Sequence[SupportPiece], cut: float) -> None:
    if not fan:
        raise ValueError("support fan is empty")
    if abs(fan[0].lo - cut) > TOL:
        raise ValueError("support fan must start at the cut")
    if abs(fan[-1].hi - (cut + TAU)) > TOL:
        raise ValueError("support fan must end one turn after the cut")
    for left, right in zip(fan, fan[1:]):
        if abs(left.hi - right.lo) > TOL:
            raise ValueError(
                f"support fan has a gap/overlap between {left.name} and {right.name}"
            )


def feature_at(
    fan: Sequence[SupportPiece], theta: float, cut: float
) -> SupportPiece:
    angle = normalize_angle(theta, cut)
    # At the right endpoint use the last piece; all compiled queries below
    # are interior midpoints, so this is mostly a roundoff guard.
    if abs(angle - (cut + TAU)) <= TOL:
        angle = cut + TAU
    for piece in fan:
        if piece.lo - TOL <= angle <= piece.hi + TOL:
            return piece
    raise RuntimeError(f"no support feature at angle {theta}")


def _window_extrema(
    lo: float, hi: float, vector: np.ndarray, constant: float
) -> tuple[float, float, float]:
    candidates = [lo, hi]
    if np.linalg.norm(vector) > TOL:
        antipode = math.atan2(vector[1], vector[0]) + math.pi
        while antipode < lo - TOL:
            antipode += TAU
        while antipode > hi + TOL:
            antipode -= TAU
        if lo - TOL <= antipode <= hi + TOL:
            candidates.append(min(max(antipode, lo), hi))
    values = [(float(vector @ unit(theta) + constant), theta) for theta in candidates]
    minimum, minimum_angle = min(values)
    maximum = max(value for value, _ in values)
    return minimum, minimum_angle, maximum


def compile_escape_windows(
    beta: float,
    fan: Sequence[SupportPiece],
    *,
    cut: float = 0.0,
) -> EscapeAudit:
    validate_fan(fan, cut)
    c, s = math.cos(beta), math.sin(beta)
    rho = 2.0 * s * c
    shifts = (0.0, math.pi - beta, math.pi + beta)
    weights = (2.0 * c, 1.0, 1.0)

    # A repeated feature across the cut is not a support-fan event.  Only
    # genuine changes of the active formula generate escape windows.
    boundaries = [
        left.hi
        for left, right in zip(fan, fan[1:])
        if (
            left.name != right.name
            or abs(left.radius - right.radius) > TOL
            or np.linalg.norm(left.centre - right.centre) > TOL
        )
    ]
    if (
        fan[-1].name != fan[0].name
        or abs(fan[-1].radius - fan[0].radius) > TOL
        or np.linalg.norm(fan[-1].centre - fan[0].centre) > TOL
    ):
        boundaries.append(cut)
    points = {cut, cut + TAU}
    for shift in shifts:
        for boundary in boundaries:
            points.add(normalize_angle(boundary - shift, cut))
    points.add(cut + TAU)
    ordered = sorted(points)
    # normalize_angle maps the final endpoint to cut; restore the full turn.
    if ordered[-1] < cut + TAU - TOL:
        ordered.append(cut + TAU)

    windows: list[EscapeWindow] = []
    for lo, hi in zip(ordered, ordered[1:]):
        if hi - lo <= TOL:
            continue
        mid = 0.5 * (lo + hi)
        pieces = tuple(feature_at(fan, mid + shift, cut) for shift in shifts)
        vector = np.zeros(2)
        constant = -rho
        for shift, weight, piece in zip(shifts, weights, pieces):
            # p.u_(phi+shift) = Rot(-shift)p . u_phi.
            vector += weight * rotate(piece.centre, -shift)
            constant += weight * piece.radius
        minimum, minimum_angle, maximum = _window_extrema(
            lo, hi, vector, constant
        )
        windows.append(
            EscapeWindow(
                lo,
                hi,
                tuple(piece.name for piece in pieces),
                vector,
                constant,
                minimum,
                minimum_angle,
                maximum,
            )
        )

    # If the arbitrary reporting cut lies inside a window, join the two
    # pieces back into one cyclic window.
    if len(windows) >= 2:
        first, last = windows[0], windows[-1]
        if (
            first.features == last.features
            and abs(first.constant - last.constant) <= TOL
            and np.linalg.norm(first.vector - last.vector) <= TOL
        ):
            lo = last.lo - TAU
            hi = first.hi
            minimum, minimum_angle, maximum = _window_extrema(
                lo, hi, first.vector, first.constant
            )
            joined = EscapeWindow(
                lo,
                hi,
                first.features,
                first.vector,
                first.constant,
                minimum,
                minimum_angle,
                maximum,
            )
            windows = [joined, *windows[1:-1]]
    return EscapeAudit(beta, cut, tuple(windows))


def golden_fan() -> tuple[float, tuple[SupportPiece, ...]]:
    """Return the certified golden candidate's point-valued support fan."""

    from calibration_parameters import solve_angles

    beta = math.pi / 5.0
    a, b, _, residual = solve_angles(beta)
    if residual > 1.0e-9:
        raise RuntimeError(f"golden calibration residual is {residual}")

    ox = -0.37326749849352743806689335015988896827
    oy = 0.20884843603839393898376857410158647523
    d = 0.29102398456632784655978553637766988405
    radius = math.sin(beta)
    origin = np.array([ox, oy])
    mirror_origin = np.array([-ox, oy])
    t1 = origin + radius * unit(a)
    short = t1[1] / math.cos(a)
    corner = t1 + short * np.array([math.sin(a), -math.cos(a)])
    t2 = origin + radius * unit(b)
    endpoint = t2 + d * np.array([-math.sin(b), math.cos(b)])
    mirror_corner = np.array([-corner[0], corner[1]])
    mirror_endpoint = np.array([-endpoint[0], endpoint[1]])

    fan = (
        SupportPiece("E", 0.0, math.pi / 2.0, endpoint),
        SupportPiece("Em", math.pi / 2.0, math.pi - b, mirror_endpoint),
        SupportPiece(
            "arcL", math.pi - b, math.pi - a, mirror_origin, radius
        ),
        SupportPiece("Km", math.pi - a, 3.0 * math.pi / 2.0, mirror_corner),
        SupportPiece("K", 3.0 * math.pi / 2.0, TAU + a, corner),
        SupportPiece("arcR", TAU + a, TAU + b, origin, radius),
        SupportPiece("E", TAU + b, TAU, endpoint),
    )
    return beta, fan


def print_report(audit: EscapeAudit) -> None:
    print(f"beta = {math.degrees(audit.beta):.12f} deg")
    print(f"windows = {len(audit.windows)}")
    print(f"minimum margin = {audit.minimum_margin:.15e}")
    for index, window in enumerate(audit.windows):
        print(
            f"  {index:2d} [{math.degrees(window.lo):9.4f},"
            f" {math.degrees(window.hi):9.4f}] "
            f"{'/'.join(window.features):18s} "
            f"min={window.minimum: .12e}"
        )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--golden", action="store_true")
    args = parser.parse_args()
    if not args.golden:
        parser.error("currently the CLI exposes the --golden regression chart")
    beta, fan = golden_fan()
    print_report(compile_escape_windows(beta, fan))


if __name__ == "__main__":
    main()


==> anc/certificates/python/outer_tetral_interval.py <==
"""Outward-rounded interval checker for one outer Lambda-tetral certificate.

For a fixed temporal order, four vectors linearize the four Euclidean
lengths and eleven nonpositive multipliers form an LP dual certificate.
The checker verifies vector norms, dual signs, stationarity residuals, and
the resulting lower endpoint using 80-digit interval arithmetic.
"""

from __future__ import annotations

import mpmath as mp


VARIABLES = ("xa", "xe", "yb", "yd", "xc", "height")
INDEX = {name: index for index, name in enumerate(VARIABLES)}
HEIGHT_CAP = "0.588"
EXTRA_CAP = "1.29"


def interval_point_affine(context, label, beta=None):
    """Return interval-affine coordinates for one contact."""

    if beta is None:
        beta = context.pi / 5
    c, s = context.cos(beta), context.sin(beta)
    base = 2 * c
    cotangent = c / s
    zero = context.mpf(0)
    one = context.mpf(1)
    constant = [zero, zero]
    matrix = [[zero for _ in range(6)] for _ in range(2)]
    if label == "a":
        matrix[0][INDEX["xa"]] = one
    elif label == "e":
        matrix[0][INDEX["xe"]] = one
    elif label == "b":
        matrix[0][INDEX["yb"]] = cotangent
        matrix[1][INDEX["yb"]] = one
    elif label == "d":
        constant[0] = base
        matrix[0][INDEX["yd"]] = -cotangent
        matrix[1][INDEX["yd"]] = one
    elif label == "c":
        matrix[0][INDEX["xc"]] = one
        matrix[1][INDEX["height"]] = one
    else:
        raise ValueError(label)
    return constant, matrix


def interval_polytope(context, beta=None, height_cap=None):
    """Return the relaxed six-dimensional tetral polytope."""

    if beta is None:
        beta = context.pi / 5
    c, s = context.cos(beta), context.sin(beta)
    base = 2 * c
    cotangent = c / s
    coordinate_cap = base + context.mpf(EXTRA_CAP)
    if height_cap is None:
        height_cap = context.mpf(HEIGHT_CAP)
    else:
        height_cap = context.mpf(height_cap)
    zero = context.mpf(0)
    one = context.mpf(1)
    rows = []
    rights = []

    def add(coefficients, right):
        row = [zero for _ in range(6)]
        for name, value in coefficients.items():
            row[INDEX[name]] = value
        rows.append(row)
        rights.append(right)

    add({"xa": -one}, zero)
    add({"xa": one, "xe": -one}, zero)
    add({"xe": one}, coordinate_cap)
    add({"yb": -one}, zero)
    add({"yb": one, "height": -one}, zero)
    add({"yd": -one}, zero)
    add({"yd": one, "height": -one}, zero)
    add({"height": -one}, zero)
    add({"height": one}, height_cap)
    add({"height": cotangent, "xc": -one}, zero)
    add({"xc": one}, coordinate_cap)
    upper_bounds = [
        coordinate_cap,
        coordinate_cap,
        height_cap,
        height_cap,
        coordinate_cap,
        height_cap,
    ]
    return rows, rights, upper_bounds


def interval_linear_objective(context, order, vectors, beta=None):
    """Linearize the four segment lengths by the supplied support vectors."""

    zero = context.mpf(0)
    constant = zero
    coefficients = [zero for _ in range(6)]
    for left, right, vector in zip(order, order[1:], vectors):
        left_constant, left_matrix = interval_point_affine(
            context, left, beta
        )
        right_constant, right_matrix = interval_point_affine(
            context, right, beta
        )
        q = [context.mpf(str(entry)) for entry in vector]
        for coordinate in range(2):
            constant += q[coordinate] * (
                right_constant[coordinate] - left_constant[coordinate]
            )
            for variable in range(6):
                coefficients[variable] += q[coordinate] * (
                    right_matrix[coordinate][variable]
                    - left_matrix[coordinate][variable]
                )
    return constant, coefficients


def interval_verify(order, vectors, dual, beta=None, height_cap=None):
    """Return a rigorous outward-rounded lower endpoint."""

    mp.iv.dps = 80
    context = mp.iv
    for vector in vectors:
        q = [context.mpf(str(entry)) for entry in vector]
        squared_norm = q[0] * q[0] + q[1] * q[1]
        if not squared_norm.b < 1:
            raise SystemExit(
                f"subgradient norm check failed for {order}: "
                f"{squared_norm}"
            )

    matrix, right, upper_bounds = interval_polytope(
        context, beta, height_cap
    )
    constant, objective = interval_linear_objective(
        context, order, vectors, beta
    )
    y = [context.mpf(str(entry)) for entry in dual]
    if any(entry.b > 0 for entry in y):
        raise SystemExit(f"dual sign check failed for {order}")

    residual = []
    for variable in range(6):
        entry = -objective[variable]
        for row in range(len(matrix)):
            entry += matrix[row][variable] * y[row]
        residual.append(entry)

    lower = constant
    for row in range(len(matrix)):
        lower += y[row] * right[row]
    for entry, upper_bound in zip(residual, upper_bounds):
        positive_upper = max(mp.mpf(0), mp.mpf(entry.b))
        lower -= context.mpf(str(positive_upper)) * upper_bound
    return mp.mpf(lower.a)


==> anc/certificates/python/requirements.txt <==
mpmath==1.3.0
numpy==2.0.2
scipy==1.13.1


==> anc/certificates/python/verify_calibration.py <==
#!/usr/bin/env python3
"""Verify the two folded calibration ledgers used in the paper."""

from __future__ import annotations

import math

from calibration_compiler import (
    AtomBlock,
    SourceInterval,
    SweepBlock,
    compile_calibration,
    lower_chart,
    upper_chart,
)


LOWER_ORDER = (
    "Z0/2",
    "R1",
    "R2",
    "L0",
    "Z1",
    "Z2",
    "R0",
    "L1",
    "L2",
    "Z0/2",
)

UPPER_ORDER = (
    "Z0/2",
    "R1",
    "L0",
    "R2",
    "Z1",
    "Z2",
    "L1",
    "R0",
    "L2",
    "Z0/2",
)


def check_chart(chart, degrees: float, expected_order: tuple[str, ...]) -> None:
    calibration = chart(math.radians(degrees))
    assert calibration.order == expected_order
    assert calibration.closure_error < 5.0e-14
    assert calibration.maximum_norm < 1.0 + 5.0e-12


def check_overlap_partition() -> None:
    """Two coincident source intervals must add, not overwrite, density."""

    beta = math.radians(30.0)
    calibration = compile_calibration(
        beta,
        (
            SourceInterval("A", 0.0, 0.1, 0.2),
            SourceInterval("B", 0.0, 0.1, 0.3),
        ),
        split_atoms_at_cut=False,
    )
    merged = [
        block
        for block in calibration.blocks
        if isinstance(block, SweepBlock) and block.names == ("A0", "B0")
    ]
    assert len(merged) == 1
    assert abs(merged[0].density - math.cos(beta)) < 1.0e-14
    assert not any(isinstance(block, AtomBlock) for block in calibration.blocks)


def main() -> None:
    for degrees in (27.55533014844255, 28.0, 29.5):
        check_chart(lower_chart, degrees, LOWER_ORDER)
    for degrees in (33.5, 36.0, 36.25):
        check_chart(upper_chart, degrees, UPPER_ORDER)
    check_overlap_partition()
    print("PASS: both endpoint ledgers compile and the overlap partition adds densities")


if __name__ == "__main__":
    main()


==> anc/certificates/python/verify_escape_windows.py <==
#!/usr/bin/env python3
"""Verify automatic generation of the eighteen support windows."""

from __future__ import annotations

import numpy as np

from escape_window_compiler import compile_escape_windows, golden_fan


def main() -> None:
    beta, fan = golden_fan()
    audit = compile_escape_windows(beta, fan)
    assert len(audit.windows) == 18
    assert audit.minimum_margin > -2.0e-12
    active = [
        window
        for window in audit.windows
        if np.linalg.norm(window.vector) < 2.0e-12
        and abs(window.constant) < 2.0e-12
    ]
    assert len(active) == 2
    print("PASS: the golden support fan compiles to 18 nonnegative windows")


if __name__ == "__main__":
    main()


==> anc/certificates/python/verify_outer_tetrals.py <==
"""Fixed interval verifier for the fourteen outer Lambda-tetral orders.

The decimal vectors below were found by a separate numerical search, which
is intentionally not part of this proof package. This verifier does not
call an optimizer.
It checks the subgradient norms, LP-dual signs, stationarity residuals, and
the final lower endpoints with 80-digit outward-rounded interval arithmetic.
The report also groups the fourteen raw orders into the eight
reflection--time-reversal classes displayed in the paper.
"""

from __future__ import annotations

import mpmath as mp

from outer_tetral_interval import interval_verify


CERTIFICATES = [
    (
        ("a", "b", "c", "e", "d"),
        [
            [4.85e-10, 0.999900000314],
            [0.873972010326, 0.102509176823],
            [0.799511909555, -0.600483736083],
            [0.79951190905, 0.600483736549],
        ],
        [
            0.0, 0.0, 0.0, 0.0, -0.305528449852, 0.0,
            -0.499950000269, 0.0, 0.0, -0.074460100771, 0.0,
        ],
    ),
    (
        ("a", "c", "b", "e", "d"),
        [
            [-3.52e-10, 0.999899999556],
            [-0.228323712482, 0.10653979891],
            [0.799511908575, -0.60048373696],
            [0.799511908387, 0.600483737251],
        ],
        [
            -3.52e-10, 0.0, 0.0, 0.0, -0.707670830169, 0.0,
            -0.499949998654, -1.213e-09, 0.0, -0.22832371213, 0.0,
        ],
    ),
    (
        ("a", "c", "d", "e", "b"),
        [
            [0.424640584412, 0.905251556125],
            [0.424640583555, -0.125781940115],
            [-0.424720061711, -0.905214272005],
            [-0.849360646516, 0.527623446878],
        ],
        [
            0.0, -0.424640584412, 0.0, -1.08e-09, -0.641421192026,
            0.0, -0.389612304214, 0.0, 0.0, 0.0, 0.0,
        ],
    ),
    (
        ("a", "c", "e", "b", "d"),
        [
            [0.142059986866, 0.957034404091],
            [0.006737612731, -0.968121148607],
            [-0.160551161186, 0.948398593259],
            [0.999899999938, -1.98281e-07],
        ],
        [
            -0.025228787051, -0.167288773917, 0.0, 0.0,
            -0.648825206221, 0.0, -1.376244480475,
            -0.086341135197, 0.0, -0.135322374135, 0.0,
        ],
    ),
    (
        ("a", "c", "e", "d", "b"),
        [
            [0.114672261622, 0.939067521751],
            [0.114672261786, -0.937109763963],
            [2.83e-10, 0.972050085858],
            [-0.999899999895, 6.275116e-06],
        ],
        [
            0.0, -0.114672261622, -1.19e-10, -0.095738806913,
            -1.471976813932, 0.0, -0.404200471782, 0.0, 0.0, 0.0,
            -1.64e-10,
        ],
    ),
    (
        ("a", "d", "c", "e", "b"),
        [
            [0.424717939859, 0.905215265318],
            [-0.42464270549, 0.120605158739],
            [-0.424642706561, -0.905250562747],
            [-0.84936064676, 0.527623448721],
        ],
        [
            0.0, -0.424717939859, 0.0, -2.408e-09,
            -0.641421191847, 0.0, -0.384434529639, 0.0, 0.0, 0.0,
            0.0,
        ],
    ),
    (
        ("b", "a", "c", "d", "e"),
        [
            [0.799511908963, -0.600483736666],
            [0.7995119117, 0.600483735183],
            [0.799511911382, -0.187565479926],
            [2.837e-09, -0.999900001779],
        ],
        [
            0.0, 0.0, 0.0, -8.07e-10, -0.499950000839, 0.0,
            -0.28809921427, 0.0, 0.0, 0.0, 0.0,
        ],
    ),
    (
        ("b", "a", "c", "e", "d"),
        [
            [0.823693728622, -0.566858577675],
            [0.823693728608, 0.566858577603],
            [0.823693727083, -0.566858580609],
            [0.823693725766, 0.56685858195],
        ],
        [
            -1.4e-11, 0.0, 0.0, -9.606e-09, -0.566858588012, 0.0,
            -0.5668585702, 0.0, 0.0, 0.0, 0.0,
        ],
    ),
    (
        ("b", "a", "d", "c", "e"),
        [
            [0.799511908721, -0.600483736896],
            [0.799511909348, 0.600483735548],
            [7.85e-10, -0.013017541743],
            [6.23e-10, -0.999900000065],
        ],
        [
            0.0, 0.0, 0.0, 0.0, -0.499949999465, 0.0,
            -0.486932458857, 0.0, 0.0, 0.0, 0.0,
        ],
    ),
    (
        ("b", "d", "a", "c", "e"),
        [
            [0.999899999984, -1.527499e-06],
            [-1.14e-10, -0.956347547271],
            [0.109901961874, 0.947187125271],
            [0.109901961938, -0.944677671328],
        ],
        [
            0.0, -0.109901961988, -5e-11, -0.095723779199,
            -1.471966533957, 0.0, -0.419898262642, 0.0, 0.0, 0.0,
            -6.4e-11,
        ],
    ),
    (
        ("d", "a", "b", "c", "e"),
        [
            [-0.84936064638, -0.527623451112],
            [-0.42467107487, 0.905237254019],
            [0.597591846843, 0.035294221565],
            [0.424689572994, -0.905228574795],
        ],
        [
            0.0, -0.42468957151, 0.0, 0.0, -0.53708117096, 0.0,
            -0.641421186525, -2.609e-09, 0.0, -0.172902273849, 0.0,
        ],
    ),
    (
        ("d", "a", "c", "b", "e"),
        [
            [-0.849360645762, -0.527623450249],
            [-0.424702835769, 0.90522235246],
            [-0.602317658378, -0.014078189065],
            [0.424657811349, -0.905243473434],
        ],
        [
            0.0, -0.424657809993, 0.0, 0.0, -0.522345184931, 0.0,
            -0.641421186538, -7.04e-10, 0.0, -0.177614822609, 0.0,
        ],
    ),
    (
        ("d", "a", "c", "e", "b"),
        [
            [-0.950961407407, -0.308986102176],
            [-1.1371437e-05, 0.999899991662],
            [-1.1372268e-05, -0.999899996615],
            [-0.950961408729, 0.308986097603],
        ],
        [
            0.0, -0.95095003597, 0.0, -9.795e-09, -0.999900002232,
            0.0, -0.999899986045, 0.0, 0.0, 0.0, 0.0,
        ],
    ),
    (
        ("d", "b", "a", "c", "e"),
        [
            [-0.999900000017, -2.574939e-06],
            [0.111659066421, -0.955652414393],
            [0.19093686115, 0.948956559776],
            [0.102293526058, -0.964419408564],
        ],
        [
            -0.023015731329, -0.102293526058, 0.0, 0.0,
            -0.574279963127, 0.0, -1.376241707364,
            -0.08486138164, 0.0, -0.088643335092, 0.0,
        ],
    ),
]


def main():
    lower_bounds = []
    bounds_by_order = {}
    for order, vectors, dual in CERTIFICATES:
        lower = interval_verify(order, vectors, dual)
        lower_bounds.append(lower)
        bounds_by_order[order] = lower
        print(" ".join(order), ">=", mp.nstr(lower, 20))

    mirror = {"a": "e", "b": "d", "c": "c", "d": "b", "e": "a"}
    paper_label = {"a": "F", "b": "B", "c": "M", "d": "D", "e": "T"}
    seen = set()
    print("eight reflection--time-reversal classes:")
    for order, _, _ in CERTIFICATES:
        if order in seen:
            continue
        partner = tuple(mirror[label] for label in reversed(order))
        seen.update((order, partner))
        class_lower = min(bounds_by_order[order], bounds_by_order[partner])
        order_name = "".join(paper_label[label] for label in order)
        partner_name = "".join(paper_label[label] for label in partner)
        class_name = (
            order_name
            if partner == order
            else f"{order_name} <-> {partner_name}"
        )
        print(
            class_name,
            ">=",
            mp.nstr(class_lower, 20),
            "margin >=",
            mp.nstr(class_lower - mp.mpf("1.29"), 20),
        )

    weakest = min(lower_bounds)
    print("weakest lower endpoint =", mp.nstr(weakest, 30))
    if not weakest > mp.mpf("1.29"):
        raise SystemExit("fixed outer-tetral certificate failed")
    print("PASS: all 14 fixed outer-tetral certificates exceed 1.29")


if __name__ == "__main__":
    main()


==> anc/certificates/python/verify_rational_supports.py <==
#!/usr/bin/env python3
"""Exactly audit the eight rational supported sums printed in Appendix A.3."""

from __future__ import annotations

from fractions import Fraction as F

Expr = dict[str, F]
Point = tuple[Expr, Expr]
Vector = tuple[F, F]


def const(value: int | F) -> Expr:
    return {"1": F(value)}


def var(name: str) -> Expr:
    return {name: F(1)}


def add(*expressions: Expr) -> Expr:
    result: Expr = {}
    for expression in expressions:
        for name, coefficient in expression.items():
            result[name] = result.get(name, F(0)) + coefficient
    return {name: coefficient for name, coefficient in result.items() if coefficient}


def scale(coefficient: int | F, expression: Expr) -> Expr:
    return {
        name: F(coefficient) * value
        for name, value in expression.items()
        if F(coefficient) * value
    }


def sub(left: Expr, right: Expr) -> Expr:
    return add(left, scale(-1, right))


def point_sub(left: Point, right: Point) -> Point:
    return sub(left[0], right[0]), sub(left[1], right[1])


def dot(vector: Vector, point: Point) -> Expr:
    return add(scale(vector[0], point[0]), scale(vector[1], point[1]))


def neg(vector: Vector) -> Vector:
    return -vector[0], -vector[1]


def supported_sum(order: str, vectors: tuple[Vector, ...], points: dict[str, Point]) -> Expr:
    ordered = [points[label] for label in order]
    return add(
        *(dot(vectors[index], point_sub(ordered[index + 1], ordered[index]))
          for index in range(4))
    )


def linear(**coefficients: int | F) -> Expr:
    return {
        name: F(coefficient)
        for name, coefficient in coefficients.items()
        if F(coefficient)
    }


def main() -> None:
    zero = const(0)
    points: dict[str, Point] = {
        "F": (var("xF"), zero),
        "T": (var("xT"), zero),
        "B": (var("kyB"), var("yB")),
        "D": (add(scale(2, var("c")), scale(-1, var("kyD"))), var("yD")),
        "M": (var("xM"), var("h")),
    }

    ex: Vector = (F(1), F(0))
    ey: Vector = (F(0), F(1))
    a_plus: Vector = (F(4, 5), F(3, 5))
    a_minus: Vector = (F(4, 5), F(-3, 5))
    u: Vector = (F(2, 5), F(9, 10))
    x: Vector = (F(2, 5), F(0))
    corner: Vector = (F(4, 5), F(-2, 5))

    rows: dict[str, tuple[Vector, ...]] = {
        "BFMDT": (a_minus, a_plus, corner, neg(ey)),
        "BFDMT": (a_minus, a_plus, (F(0), F(0)), neg(ey)),
        "FMDTB": (u, x, neg(u), neg(a_minus)),
        "FDMTB": (u, neg(x), neg(u), neg(a_minus)),
        "FMTBD": (ey, neg(ey), ey, ex),
        "FMTDB": (ey, neg(ey), ey, neg(ex)),
        "BFMTD": (a_minus, a_plus, a_minus, a_plus),
        "DFMTB": (neg(a_plus), ey, neg(ey), neg(a_minus)),
    }

    target_1 = linear(c=F(8, 5), h=F(11, 5), kh=F(-8, 5))
    target_2 = linear(c=F(8, 5), h=F(12, 5), kh=F(-8, 5))
    target_3 = linear(c=2, h=3, kh=-2)
    target_4 = linear(c=F(8, 5), h=F(16, 5), kh=F(-8, 5))

    shared_slack = linear(
        kh=F(8, 5), h=F(-6, 5),
        kyB=F(-4, 5), yB=F(3, 5),
        kyD=F(-4, 5), yD=F(3, 5),
    )
    fmd_slack = linear(
        kh=F(8, 5), h=F(-3, 2),
        kyB=F(-4, 5), yB=F(3, 5),
        kyD=F(-4, 5), yD=F(9, 10),
        xF=F(-2, 5), xT=F(2, 5),
    )
    fmtbd_slack = linear(
        kh=2, h=-1, kyB=-1, yB=1, kyD=-1,
    )
    fmtdb_slack = linear(
        kh=2, h=-1, kyB=-1, kyD=-1, yD=1,
    )
    df_slack = add(
        shared_slack,
        linear(xF=F(-4, 5), xT=F(4, 5)),
    )

    expected = {
        "BFMDT": (target_1, shared_slack),
        "BFDMT": (target_1, shared_slack),
        "FMDTB": (target_2, fmd_slack),
        "FDMTB": (target_2, fmd_slack),
        "FMTBD": (target_3, fmtbd_slack),
        "FMTDB": (target_3, fmtdb_slack),
        "BFMTD": (target_2, shared_slack),
        "DFMTB": (target_4, df_slack),
    }

    for order, vectors in rows.items():
        target, slack = expected[order]
        assert sub(supported_sum(order, vectors, points), target) == slack

    c_lower = F(809, 1000)
    k_upper = F(1377, 1000)
    height_max = F(147, 250)
    kappa = F(129, 100)
    close_case = F(8, 5) * c_lower + F(11 - 8 * k_upper, 5) * height_max
    broad_case = F(8, 5) * c_lower
    assert close_case > kappa
    assert broad_case > kappa
    print(
        "PASS: all eight printed supported sums expand exactly; "
        f"the weakest rational bound is {float(close_case):.7f} > 1.29"
    )


if __name__ == "__main__":
    main()

